Cutting Cosmological Correlators

The initial conditions of our universe appear to us in the form of a classical probability distribution that we probe with cosmological observations. In the current leading paradigm, this probability distribution arises from a quantum mechanical wavefunction of the universe. Here we ask what the imprint of quantum mechanics is on the late time observables. We show that the requirement of unitary time evolution, colloquially the conservation of probabilities, fixes the analytic structure of the wavefunction and of all the cosmological correlators it encodes. In particular, we derive in perturbation theory an infinite set of single-cut rules that generalize the Cosmological Optical Theorem and relate a certain discontinuity of any tree-level $n$-point function to that of lower-point functions. Our rules are closely related to, but distinct from the recently derived Cosmological Cutting Rules. They follow from the choice of the Bunch-Davies vacuum and a simple property of the (bulk-to-bulk) propagator and are astoundingly general: we prove that they are valid for fields with a linear dispersion relation and any mass, any integer spin and arbitrary local interactions with any number of derivatives. They also apply to general FLRW spacetimes admitting a Bunch-Davies vacuum, including de Sitter, slow-roll inflation, power-law cosmologies and even resonant oscillations in axion monodromy. We verify the single-cut rules in a number of non-trivial examples, including four massless scalars exchanging a massive scalar, as relevant for cosmological collider physics, four gravitons exchanging a graviton, and a scalar five-point function.

==> anc/psi5.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 11.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    320379,       8592]
NotebookOptionsPosition[    309461,       8332]
NotebookOutlinePosition[    309804,       8347]
CellTagsIndexPosition[    309761,       8344]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Checking Differential Operators", "Title",
 CellChangeTimes->{{3.819355854590659*^9, 
  3.819355882940975*^9}},ExpressionUUID->"055d106b-b518-49ec-8b4d-\
06ce33ee91c7"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"Defining", " ", "the", " ", "various", " ", "propagators"}], 
   "*)"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"\[Eta]0", "=", "0"}], "  ", 
   RowBox[{"(*", 
    RowBox[{"Initial", " ", "time"}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"phip", "[", 
     RowBox[{"k_", ",", "\[Eta]_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"H", "/", 
      RowBox[{"Sqrt", "[", 
       RowBox[{"2", 
        RowBox[{"k", "^", "3"}]}], "]"}]}], 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{"I", " ", "k", " ", "\[Eta]"}]}], ")"}], 
     RowBox[{"Exp", "[", 
      RowBox[{"I", " ", "k", " ", "\[Eta]"}], "]"}]}]}], "   ", 
   RowBox[{"(*", 
    RowBox[{"Positive", " ", "energy", " ", "solution"}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"phim", "[", 
     RowBox[{"k_", ",", "\[Eta]_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"H", "/", 
      RowBox[{"Sqrt", "[", 
       RowBox[{"2", 
        RowBox[{"k", "^", "3"}]}], "]"}]}], 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"I", " ", "k", " ", "\[Eta]"}]}], ")"}], 
     RowBox[{"Exp", "[", 
      RowBox[{
       RowBox[{"-", "I"}], " ", "k", " ", "\[Eta]"}], "]"}]}]}], "   ", 
   RowBox[{"(*", 
    RowBox[{"Negative", " ", "energy", " ", "solution"}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"G", "[", 
     RowBox[{"\[Eta]1_", ",", " ", "\[Eta]2_", ",", " ", "k_"}], "]"}], " ", ":=", 
    RowBox[{"I", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"phim", "[", 
         RowBox[{"k", ",", "\[Eta]1"}], "]"}], 
        RowBox[{"phip", "[", 
         RowBox[{"k", ",", "\[Eta]2"}], "]"}], 
        RowBox[{"HeavisideTheta", "[", 
         RowBox[{"\[Eta]1", "-", "\[Eta]2"}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"phim", "[", 
         RowBox[{"k", ",", "\[Eta]2"}], "]"}], 
        RowBox[{"phip", "[", 
         RowBox[{"k", ",", "\[Eta]1"}], "]"}], 
        RowBox[{"HeavisideTheta", "[", 
         RowBox[{"\[Eta]2", "-", "\[Eta]1"}], "]"}]}], "-", 
       RowBox[{
        RowBox[{"phip", "[", 
         RowBox[{"k", ",", "\[Eta]1"}], "]"}], 
        RowBox[{"phip", "[", 
         RowBox[{"k", ",", "\[Eta]2"}], "]"}], 
        RowBox[{
         RowBox[{"phim", "[", 
          RowBox[{"k", ",", "\[Eta]0"}], "]"}], "/", 
         RowBox[{"phip", "[", 
          RowBox[{"k", ",", "\[Eta]0"}], "]"}]}]}]}], ")"}]}]}], "   ", 
   RowBox[{"(*", 
    RowBox[{"Bulk", " ", "to", " ", "Bulk", " ", "Propagator"}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"dG", "[", 
     RowBox[{"\[Eta]1_", ",", " ", "\[Eta]2_", ",", " ", "k_"}], "]"}], ":=", 
    RowBox[{"\[ImaginaryI]", " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"2", " ", "k"}]], 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         RowBox[{"-", "\[ImaginaryI]"}], " ", "k", " ", 
         RowBox[{"(", 
          RowBox[{"\[Eta]1", "+", "\[Eta]2"}], ")"}]}]], " ", 
       SuperscriptBox["H", "2"], " ", "\[Eta]1", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"2", " ", "\[ImaginaryI]", " ", "k", " ", "\[Eta]2"}]], 
          " ", 
          RowBox[{"(", 
           RowBox[{"1", "-", 
            RowBox[{"\[ImaginaryI]", " ", "k", " ", "\[Eta]2"}]}], ")"}], " ", 
          RowBox[{"HeavisideTheta", "[", 
           RowBox[{"\[Eta]1", "-", "\[Eta]2"}], "]"}]}], "+", 
         RowBox[{
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"2", " ", "\[ImaginaryI]", " ", "k", " ", "\[Eta]1"}]], 
          " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"\[ImaginaryI]", " ", 
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{"2", " ", "\[ImaginaryI]", " ", "k", " ", "\[Eta]2"}]], 
             " ", 
             RowBox[{"(", 
              RowBox[{"\[ImaginaryI]", "+", 
               RowBox[{"k", " ", "\[Eta]2"}]}], ")"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"\[ImaginaryI]", " ", "k", " ", "\[Eta]2"}]}], ")"}], 
             " ", 
             RowBox[{"HeavisideTheta", "[", 
              RowBox[{
               RowBox[{"-", "\[Eta]1"}], "+", "\[Eta]2"}], "]"}]}]}], 
           ")"}]}]}], ")"}]}], ")"}]}]}], "   ", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{
     "First", " ", "derivative", " ", "of", " ", "Bulk", " ", "to", " ", 
      "Bulk", " ", "Propagator", " ", "with", " ", "respect", " ", "to", " ", 
      "its", " ", "first", " ", "argument"}], ",", " ", 
     RowBox[{"explicitly", " ", "shown", " ", "below"}], ",", " ", 
     RowBox[{
     "dropping", " ", "the", " ", "delta", " ", "function", " ", "term", " ", 
      "as", " ", "this", " ", "can", " ", "be", " ", "shown", " ", "to", " ", 
      "always", " ", "vanish"}], ",", " ", 
     RowBox[{
     "this", " ", "speeds", " ", "up", " ", "the", " ", "calculation"}], ",", 
     " ", 
     RowBox[{
     "rather", " ", "than", " ", "finding", " ", "the", " ", "derivative", 
      " ", "each", " ", "time"}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"K", "[", 
     RowBox[{"k_", ",", " ", "\[Eta]_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"phip", "[", 
      RowBox[{"k", ",", " ", "\[Eta]"}], "]"}], "/", 
     RowBox[{"phip", "[", 
      RowBox[{"k", ",", " ", "\[Eta]0"}], "]"}]}]}], " ", 
   RowBox[{"(*", 
    RowBox[{"Bulk", " ", "to", " ", "Boundary", " ", "Propagator"}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"a", "[", " ", "\[Eta]_", "]"}], ":=", 
    RowBox[{
     RowBox[{"-", "H"}], "/", " ", "\[Eta]", "  ", 
     RowBox[{"(*", 
      RowBox[{"scale", " ", "factor"}], "*)"}]}]}]}]}]], "Input",
 CellChangeTimes->{{3.8208224144130244`*^9, 3.8208226354051285`*^9}, {
   3.820822722061554*^9, 3.8208227710215836`*^9}, {3.8208256509901934`*^9, 
   3.8208256511845036`*^9}, 3.820834555649746*^9, {3.821182799686719*^9, 
   3.8211829639590616`*^9}, {3.821183047636317*^9, 
   3.8211830616039696`*^9}},ExpressionUUID->"a55bc668-3354-495b-87e9-\
22acce4f17d4"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.820822636092105*^9, 3.8208227440918865`*^9, 
  3.8208228670864706`*^9, 3.8208339945917864`*^9, 3.8208345259389415`*^9, 
  3.8208345586413293`*^9, 3.821016524392376*^9, 3.821016593430633*^9, 
  3.82105103548204*^9, 3.8211830635570087`*^9, 3.8212722699716053`*^9, 
  3.821451915554872*^9, 3.8214519869394693`*^9, 
  3.826183192204499*^9},ExpressionUUID->"8da4c014-0f8e-4992-9db5-\
81842f8bcc8c"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "Explicit", " ", "calculation", " ", "of", " ", "the", " ", "first", " ", 
    "derivative", " ", "of", " ", "the", " ", "bulk", " ", "to", " ", "bulk", 
    " ", "propagator"}], "*)"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"FullSimplify", "[", 
   RowBox[{"D", "[", 
    RowBox[{
     RowBox[{"G", "[", 
      RowBox[{"\[Eta]1", ",", " ", "\[Eta]2", ",", " ", "k"}], "]"}], ",", 
     "\[Eta]1"}], "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.821182904219233*^9, 3.821182936660023*^9}, {
  3.8211830257334146`*^9, 3.8211830441641717`*^9}, {3.821183081363667*^9, 
  3.8211830925829077`*^9}},ExpressionUUID->"556fb705-a3d2-42f4-99b8-\
5bb3d59f5e8f"],

Cell[BoxData[
 RowBox[{"\[ImaginaryI]", " ", 
  RowBox[{"(", 
   RowBox[{
    FractionBox[
     RowBox[{
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        RowBox[{"-", "\[ImaginaryI]"}], " ", "k", " ", 
        RowBox[{"(", 
         RowBox[{"\[Eta]1", "-", "\[Eta]2"}], ")"}]}]], " ", 
      SuperscriptBox["H", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "\[ImaginaryI]"}], "+", 
        RowBox[{"k", " ", "\[Eta]1"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"\[ImaginaryI]", "+", 
        RowBox[{"k", " ", "\[Eta]2"}]}], ")"}], " ", 
      RowBox[{"DiracDelta", "[", 
       RowBox[{"\[Eta]1", "-", "\[Eta]2"}], "]"}]}], 
     RowBox[{"2", " ", 
      SuperscriptBox["k", "3"]}]], "-", 
    FractionBox[
     RowBox[{
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"\[ImaginaryI]", " ", "k", " ", 
        RowBox[{"(", 
         RowBox[{"\[Eta]1", "-", "\[Eta]2"}], ")"}]}]], " ", 
      SuperscriptBox["H", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"\[ImaginaryI]", "+", 
        RowBox[{"k", " ", "\[Eta]1"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "\[ImaginaryI]"}], "+", 
        RowBox[{"k", " ", "\[Eta]2"}]}], ")"}], " ", 
      RowBox[{"DiracDelta", "[", 
       RowBox[{
        RowBox[{"-", "\[Eta]1"}], "+", "\[Eta]2"}], "]"}]}], 
     RowBox[{"2", " ", 
      SuperscriptBox["k", "3"]}]], "+", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"2", " ", "k"}]], 
     RowBox[{
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        RowBox[{"-", "\[ImaginaryI]"}], " ", "k", " ", 
        RowBox[{"(", 
         RowBox[{"\[Eta]1", "+", "\[Eta]2"}], ")"}]}]], " ", 
      SuperscriptBox["H", "2"], " ", "\[Eta]1", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"2", " ", "\[ImaginaryI]", " ", "k", " ", "\[Eta]2"}]], " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"\[ImaginaryI]", " ", "k", " ", "\[Eta]2"}]}], ")"}], " ", 
         RowBox[{"HeavisideTheta", "[", 
          RowBox[{"\[Eta]1", "-", "\[Eta]2"}], "]"}]}], "+", 
        RowBox[{
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"2", " ", "\[ImaginaryI]", " ", "k", " ", "\[Eta]1"}]], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"\[ImaginaryI]", " ", 
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{"2", " ", "\[ImaginaryI]", " ", "k", " ", "\[Eta]2"}]], 
            " ", 
            RowBox[{"(", 
             RowBox[{"\[ImaginaryI]", "+", 
              RowBox[{"k", " ", "\[Eta]2"}]}], ")"}]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"\[ImaginaryI]", " ", "k", " ", "\[Eta]2"}]}], ")"}], 
            " ", 
            RowBox[{"HeavisideTheta", "[", 
             RowBox[{
              RowBox[{"-", "\[Eta]1"}], "+", "\[Eta]2"}], "]"}]}]}], 
          ")"}]}]}], ")"}]}]}]}], ")"}]}]], "Output",
 CellChangeTimes->{{3.8211830215251303`*^9, 3.82118303327395*^9}, 
   3.821183094135144*^9},ExpressionUUID->"9dfa1c4b-ae89-4448-9909-\
0ac5c71da8b1"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Four Point Example ",
 Cell[BoxData[
  FormBox[
   RowBox[{" ", 
    SuperscriptBox[
     OverscriptBox["\[Phi]", "."], "3"]}], TraditionalForm]],ExpressionUUID->
  "bdee72b3-3e3e-43fb-a68d-f66fffc23608"],
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    OverscriptBox["\[Phi]", "."], "3"], TraditionalForm]],ExpressionUUID->
  "91c95188-6d3b-4ea7-800c-9d0a45853c28"],
 " and ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SuperscriptBox[
     OverscriptBox["\[Phi]", "."], "3"], 
    OverscriptBox["\[Phi]", "."], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"\[PartialD]", "\[Phi]"}], ")"}], "2"]}], TraditionalForm]],
  ExpressionUUID->"96dad071-1b23-41fa-97fe-23295a1be297"]
}], "Section",
 CellChangeTimes->{{3.819358526640983*^9, 3.8193585977978077`*^9}, {
  3.819358659080759*^9, 3.819358726881853*^9}, {3.8193785960537443`*^9, 
  3.819378601837173*^9}, {3.821104693732176*^9, 3.8211047523287525`*^9}, {
  3.821104905240421*^9, 
  3.8211049054807577`*^9}},ExpressionUUID->"48459a9e-02a4-4c37-b09e-\
26e49761919b"],

Cell["\<\
Calculations of the lower point functions for the RHS of the equation, also \
some lower point checks\
\>", "Text",
 CellChangeTimes->{{3.8211829804358935`*^9, 3.8211830062276473`*^9}, {
  3.8211830969631977`*^9, 
  3.8211831144515467`*^9}},ExpressionUUID->"1d557b47-fe35-4d3e-a0a3-\
311040ef50ac"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    SubscriptBox["\[CapitalPsi]", "3"], " ", "for", " ", 
    FormBox[
     SuperscriptBox[
      OverscriptBox["\[Phi]", "."], "3"],
     TraditionalForm], " ", "interaction"}], "*)"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"-", "6"}], "I", " ", 
    RowBox[{"Integrate", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"a", "[", " ", "\[Eta]1", "]"}], 
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"K", "[", 
          RowBox[{"k1", ",", " ", "\[Eta]1"}], "]"}], ",", " ", "\[Eta]1"}], 
        "]"}], 
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"K", "[", 
          RowBox[{"k2", ",", " ", "\[Eta]1"}], "]"}], ",", " ", "\[Eta]1"}], 
        "]"}], 
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"K", "[", 
          RowBox[{"k3", ",", " ", "\[Eta]1"}], "]"}], ",", " ", "\[Eta]1"}], 
        "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"\[Eta]1", ",", 
        RowBox[{"-", " ", "\[Infinity]"}], ",", "0"}], "}"}], ",", 
      RowBox[{"Assumptions", "\[Rule]", " ", 
       RowBox[{
        RowBox[{"Im", "[", 
         RowBox[{"k1", "+", "k2", "+", "k3"}], "]"}], " ", "<", " ", 
        "0"}]}]}], "]"}]}], "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.8208264383331575`*^9, 3.820826503932991*^9}, {
   3.8208265599191413`*^9, 3.8208266139353056`*^9}, {3.8208270720632625`*^9, 
   3.820827117390473*^9}, {3.820843174098115*^9, 3.8208432066134343`*^9}, {
   3.820906723790694*^9, 3.820906733772773*^9}, {3.8209067907069087`*^9, 
   3.8209068279326954`*^9}, {3.8209076215817623`*^9, 3.8209076316584578`*^9}, 
   3.821016641763483*^9, {3.821183119734852*^9, 
   3.8211831650920315`*^9}},ExpressionUUID->"5a6f614f-0546-4790-98d2-\
724d6cf867bf"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{"12", " ", "H", " ", 
    SuperscriptBox["k1", "2"], " ", 
    SuperscriptBox["k2", "2"], " ", 
    SuperscriptBox["k3", "2"]}], 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"k1", "+", "k2", "+", "k3"}], ")"}], "3"]]}]], "Output",
 CellChangeTimes->{
  3.8208265375892944`*^9, {3.820826594964696*^9, 3.8208266148020225`*^9}, {
   3.820827082667076*^9, 3.8208271189105577`*^9}, 3.820833981231638*^9, 
   3.820834011294607*^9, 3.8208431990565205`*^9, 3.820906754599636*^9, 
   3.820906832529159*^9, 3.8209076332879143`*^9, 3.8210165970847273`*^9, 
   3.821051049226265*^9, 
   3.821183166276909*^9},ExpressionUUID->"8ae051b3-5925-42cb-b837-\
cc8089371f05"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    SubscriptBox["\[CapitalPsi]", "4"], " ", "for", " ", 
    FormBox[
     RowBox[{
      SuperscriptBox[
       OverscriptBox["\[Phi]", "."], "3"], 
      SuperscriptBox[
       RowBox[{
        OverscriptBox["\[Phi]", "."], "(", 
        RowBox[{"\[PartialD]", "\[Phi]"}], ")"}], "2"]}],
     TraditionalForm], " ", "interaction"}], "*)"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"vecIntegrand", "=", 
     RowBox[{
      RowBox[{"FullSimplify", "[", 
       RowBox[{
        RowBox[{"Dot", "[", 
         RowBox[{"veck1", ",", "veckI"}], "]"}], 
        RowBox[{"a", "[", " ", "\[Eta]1", "]"}], 
        RowBox[{"a", "[", " ", "\[Eta]2", "]"}], 
        RowBox[{"K", "[", 
         RowBox[{"k1", ",", " ", "\[Eta]2"}], "]"}], 
        RowBox[{"D", "[", 
         RowBox[{
          RowBox[{"K", "[", 
           RowBox[{"k2", ",", " ", "\[Eta]2"}], "]"}], ",", " ", "\[Eta]2"}], 
         "]"}], 
        RowBox[{"D", "[", 
         RowBox[{
          RowBox[{"K", "[", 
           RowBox[{"k3", ",", " ", "\[Eta]1"}], "]"}], ",", " ", "\[Eta]1"}], 
         "]"}], 
        RowBox[{"D", "[", 
         RowBox[{
          RowBox[{"K", "[", 
           RowBox[{"k4", ",", " ", "\[Eta]1"}], "]"}], ",", " ", "\[Eta]1"}], 
         "]"}]}], "]"}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"k3", "+", "k4"}], "\[Rule]", "k34"}], ",", 
        RowBox[{
         RowBox[{"k1", "+", "k2"}], "\[Rule]", "k12"}]}], "}"}]}]}], ";"}], 
   " ", 
   RowBox[{"(*", 
    RowBox[{
    "defining", " ", "the", " ", "integrand", " ", "without", " ", "the", " ",
      "greens", " ", "function"}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    SubscriptBox["vec\[CapitalPsi]", "4"], "=", 
    RowBox[{
     RowBox[{"-", "36"}], "I", " ", 
     RowBox[{"Integrate", "[", 
      RowBox[{
       RowBox[{"vecIntegrand", " ", 
        RowBox[{"dG", "[", 
         RowBox[{"\[Eta]1", ",", " ", "\[Eta]2", ",", " ", "kI"}], "]"}]}], 
       ",", " ", 
       RowBox[{"{", 
        RowBox[{"\[Eta]1", ",", 
         RowBox[{"-", " ", "\[Infinity]"}], ",", "0"}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"\[Eta]2", ",", 
         RowBox[{"-", " ", "\[Infinity]"}], ",", "0"}], "}"}], ",", " ", 
       RowBox[{"Assumptions", "\[Rule]", 
        RowBox[{
         RowBox[{
          RowBox[{"Im", "[", "k34", "]"}], " ", "<", " ", "0"}], " ", "&&", 
         " ", 
         RowBox[{
          RowBox[{"Im", "[", "k12", "]"}], " ", "<", " ", "0"}], " ", "&&", 
         " ", 
         RowBox[{"kI", " ", ">", " ", "0"}]}]}]}], "]"}]}]}], " ", 
   RowBox[{"(*", 
    RowBox[{"Performing", " ", "the", " ", "time", " ", "integrals"}], "*)"}],
    "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     SubscriptBox["\[CapitalPsi]", "4"], " ", "for", " ", 
     FormBox[
      SuperscriptBox[
       OverscriptBox["\[Phi]", "."], "3"],
      TraditionalForm], 
     FormBox[
      SuperscriptBox[
       OverscriptBox["\[Phi]", "."], "3"],
      TraditionalForm], " ", "interaction"}], "*)"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Integrand", "=", 
     RowBox[{
      RowBox[{"FullSimplify", "[", 
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"a", "[", " ", "\[Eta]1", "]"}], 
          RowBox[{"a", "[", " ", "\[Eta]2", "]"}], 
          RowBox[{"D", "[", 
           RowBox[{
            RowBox[{"K", "[", 
             RowBox[{"k1", ",", " ", "\[Eta]2"}], "]"}], ",", " ", 
            "\[Eta]2"}], "]"}], 
          RowBox[{"D", "[", 
           RowBox[{
            RowBox[{"K", "[", 
             RowBox[{"k2", ",", " ", "\[Eta]2"}], "]"}], ",", " ", 
            "\[Eta]2"}], "]"}], 
          RowBox[{"D", "[", 
           RowBox[{
            RowBox[{"K", "[", 
             RowBox[{"k3", ",", " ", "\[Eta]1"}], "]"}], ",", " ", 
            "\[Eta]1"}], "]"}], 
          RowBox[{"D", "[", 
           RowBox[{
            RowBox[{"K", "[", 
             RowBox[{"k4", ",", " ", "\[Eta]1"}], "]"}], ",", " ", 
            "\[Eta]1"}], "]"}]}], ",", " ", 
         RowBox[{"{", 
          RowBox[{"\[Eta]1", ",", "1"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"\[Eta]2", ",", "1"}], "}"}]}], "]"}], "]"}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"k3", "+", "k4"}], "\[Rule]", "k34"}], ",", 
        RowBox[{
         RowBox[{"k1", "+", "k2"}], "\[Rule]", "k12"}]}], "}"}]}]}], ";"}], 
   " ", 
   RowBox[{"(*", 
    RowBox[{
    "defining", " ", "the", " ", "integrand", " ", "without", " ", "the", " ",
      "greens", " ", "function"}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ListIntegrand", "=", 
     RowBox[{"Simplify", "[", 
      RowBox[{"List", "@@", 
       RowBox[{"Expand", "[", 
        RowBox[{"Integrand", " ", 
         RowBox[{"G", "[", 
          RowBox[{"\[Eta]1", ",", " ", "\[Eta]2", ",", " ", "kI"}], "]"}]}], 
        "]"}]}], "]"}]}], ";"}], " ", 
   RowBox[{"(*", 
    RowBox[{
    "Converting", " ", "the", " ", "integrand", " ", "to", " ", "a", " ", 
     "List", " ", "for", " ", "computational", " ", "speed"}], "*)"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     SubscriptBox["list\[CapitalPsi]", "4"], "=", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"-", "36"}], "I", " ", 
        RowBox[{"Integrate", "[", 
         RowBox[{"#", " ", ",", " ", 
          RowBox[{"{", 
           RowBox[{"\[Eta]1", ",", 
            RowBox[{"-", " ", "\[Infinity]"}], ",", "0"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"\[Eta]2", ",", 
            RowBox[{"-", " ", "\[Infinity]"}], ",", "0"}], "}"}], ",", " ", 
          RowBox[{"GenerateConditions", "\[Rule]", "False"}]}], "]"}]}], 
       "&"}], "/@", "ListIntegrand"}]}], ";"}], " ", 
   RowBox[{"(*", 
    RowBox[{"Performing", " ", "the", " ", "integral"}], "*)"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    SubscriptBox["\[CapitalPsi]", "4"], "=", 
    RowBox[{"Simplify", "[", 
     RowBox[{"Total", "@", 
      SubscriptBox["list\[CapitalPsi]", "4"]}], "]"}]}], 
   "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.8208228024130263`*^9, 3.8208229696774845`*^9}, {
   3.8208230175657816`*^9, 3.8208230973260865`*^9}, {3.8208232388181977`*^9, 
   3.8208232490053625`*^9}, {3.8208233802717695`*^9, 3.820823439102225*^9}, {
   3.820823763454731*^9, 3.820823861006075*^9}, 3.8208239026077*^9, {
   3.8208239895809236`*^9, 3.8208239943491335`*^9}, {3.820826620759087*^9, 
   3.8208266463121915`*^9}, {3.82082715827149*^9, 3.8208271665848904`*^9}, {
   3.8208435434702177`*^9, 3.82084355371567*^9}, {3.8208439890259085`*^9, 
   3.8208439931380305`*^9}, {3.8209068700926094`*^9, 3.820906898094298*^9}, {
   3.82090696452094*^9, 3.820906977244422*^9}, 3.820907037950336*^9, 
   3.8209072704311934`*^9, 3.821016618767622*^9, 3.821016648971307*^9, {
   3.8210510612828407`*^9, 3.8210510947388*^9}, {3.8210511282862797`*^9, 
   3.821051290046108*^9}, {3.821051373984709*^9, 3.821051416525062*^9}, {
   3.8211831721984067`*^9, 3.821183336375884*^9}, {3.821257331190377*^9, 
   3.8212573314460473`*^9}, {3.821271950380584*^9, 3.8212719513025565`*^9}, 
   3.821272711077816*^9},ExpressionUUID->"e643f57e-de77-4a48-a1c5-\
de48f30744f3"],

Cell[BoxData[
 RowBox[{"-", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"72", " ", 
      SuperscriptBox["H", "4"], " ", 
      SuperscriptBox["k2", "2"], " ", 
      SuperscriptBox["k3", "2"], " ", 
      SuperscriptBox["k4", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"k12", "+", "k34"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"k12", "+", "kI"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "3"}], " ", "k12", " ", 
            SuperscriptBox["k34", "3"]}], "-", 
           RowBox[{"3", " ", 
            SuperscriptBox["k34", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"3", " ", "k12"}], "+", 
              RowBox[{"2", " ", "k34"}]}], ")"}], " ", "kI"}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"k12", "-", 
              RowBox[{"2", " ", "k34"}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "k12"}], "+", 
              RowBox[{"3", " ", "k34"}]}], ")"}], " ", 
            SuperscriptBox["kI", "2"]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"k12", "-", 
              RowBox[{"2", " ", "k34"}]}], ")"}], " ", 
            SuperscriptBox["kI", "3"]}]}], ")"}]}], "+", 
        RowBox[{"k1", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "3"}], " ", "k12", " ", 
            SuperscriptBox["k34", "3"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"5", " ", "k12"}], "+", "k34"}], ")"}]}], "-", 
           RowBox[{"9", " ", 
            SuperscriptBox["k34", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"k12", "+", "k34"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"5", " ", "k12"}], "+", "k34"}], ")"}], " ", "kI"}], 
           "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"8", " ", 
               SuperscriptBox["k12", "3"]}], "-", 
              RowBox[{"5", " ", 
               SuperscriptBox["k12", "2"], " ", "k34"}], "-", 
              RowBox[{"64", " ", "k12", " ", 
               SuperscriptBox["k34", "2"]}], "-", 
              RowBox[{"27", " ", 
               SuperscriptBox["k34", "3"]}]}], ")"}], " ", 
            SuperscriptBox["kI", "2"]}], "+", 
           RowBox[{"9", " ", 
            RowBox[{"(", 
             RowBox[{"k12", "-", 
              RowBox[{"3", " ", "k34"}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"k12", "+", "k34"}], ")"}], " ", 
            SuperscriptBox["kI", "3"]}], "+", 
           RowBox[{"3", " ", 
            RowBox[{"(", 
             RowBox[{"k12", "-", 
              RowBox[{"3", " ", "k34"}]}], ")"}], " ", 
            SuperscriptBox["kI", "4"]}]}], ")"}]}]}], ")"}], " ", 
      RowBox[{"veck1", ".", "veckI"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"k12", "+", "k34"}], ")"}], "5"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"k12", "+", "kI"}], ")"}], "3"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"k34", "+", "kI"}], ")"}], "3"]}], ")"}]}], ")"}]}]], "Output",
 CellChangeTimes->{{3.8208228588985243`*^9, 3.8208228978561096`*^9}, {
   3.8208229563977127`*^9, 3.820822970370612*^9}, 3.8208230981226735`*^9, 
   3.8208232503809657`*^9, 3.8208233962049017`*^9, {3.8208234265027943`*^9, 
   3.820823441739691*^9}, 3.820823978204281*^9, 3.82082665061078*^9, 
   3.820827168129733*^9, 3.8208340144883437`*^9, 3.820843554781623*^9, 
   3.82090697817719*^9, 3.820907038915964*^9, 3.820907399922781*^9, {
   3.8210166005009165`*^9, 3.8210166290910196`*^9}, 3.821051225753888*^9, 
   3.821051256885224*^9, 3.8210513111054068`*^9, {3.821051411293642*^9, 
   3.8210514358291545`*^9}, 3.8211832662664375`*^9, 3.8211833596668587`*^9, 
   3.821257374840169*^9, 3.8212719799954524`*^9, 
   3.8212722980541315`*^9},ExpressionUUID->"4723d6de-438b-4646-b3d1-\
06af8fb9ffc3"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox["24", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"k12", "+", "k34"}], ")"}], "5"]]}], "+", 
  FractionBox[
   RowBox[{"4", " ", 
    SuperscriptBox["kI", "2"]}], 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"k12", "+", "k34"}], ")"}], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"k12", "+", "kI"}], ")"}], "3"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"k34", "+", "kI"}], ")"}], "3"]}]], "+", 
  FractionBox[
   RowBox[{"4", " ", 
    SuperscriptBox["kI", "2"]}], 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"k12", "+", "k34"}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"k12", "+", "kI"}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"k34", "+", "kI"}], ")"}], "3"]}]], "+", 
  FractionBox[
   RowBox[{"4", " ", 
    SuperscriptBox["kI", "2"]}], 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"k12", "+", "k34"}], ")"}], "3"], " ", 
    RowBox[{"(", 
     RowBox[{"k12", "+", "kI"}], ")"}], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"k34", "+", "kI"}], ")"}], "3"]}]], "+", 
  FractionBox[
   RowBox[{"4", " ", 
    SuperscriptBox["kI", "2"]}], 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"k12", "+", "k34"}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"k12", "+", "kI"}], ")"}], "3"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"k34", "+", "kI"}], ")"}], "2"]}]], "+", 
  FractionBox[
   RowBox[{"8", " ", 
    SuperscriptBox["kI", "2"]}], 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"k12", "+", "k34"}], ")"}], "3"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"k12", "+", "kI"}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"k34", "+", "kI"}], ")"}], "2"]}]], "+", 
  FractionBox[
   RowBox[{"12", " ", 
    SuperscriptBox["kI", "2"]}], 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"k12", "+", "k34"}], ")"}], "4"], " ", 
    RowBox[{"(", 
     RowBox[{"k12", "+", "kI"}], ")"}], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"k34", "+", "kI"}], ")"}], "2"]}]], "+", 
  FractionBox[
   RowBox[{"4", " ", 
    SuperscriptBox["kI", "2"]}], 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"k12", "+", "k34"}], ")"}], "3"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"k12", "+", "kI"}], ")"}], "3"], " ", 
    RowBox[{"(", 
     RowBox[{"k34", "+", "kI"}], ")"}]}]], "+", 
  FractionBox[
   RowBox[{"12", " ", 
    SuperscriptBox["kI", "2"]}], 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"k12", "+", "k34"}], ")"}], "4"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"k12", "+", "kI"}], ")"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{"k34", "+", "kI"}], ")"}]}]], "+", 
  FractionBox[
   RowBox[{"24", " ", 
    SuperscriptBox["kI", "2"]}], 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"k12", "+", "k34"}], ")"}], "5"], " ", 
    RowBox[{"(", 
     RowBox[{"k12", "+", "kI"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"k34", "+", "kI"}], ")"}]}]]}]], "Output",
 CellChangeTimes->{{3.8208228588985243`*^9, 3.8208228978561096`*^9}, {
   3.8208229563977127`*^9, 3.820822970370612*^9}, 3.8208230981226735`*^9, 
   3.8208232503809657`*^9, 3.8208233962049017`*^9, {3.8208234265027943`*^9, 
   3.820823441739691*^9}, 3.820823978204281*^9, 3.82082665061078*^9, 
   3.820827168129733*^9, 3.8208340144883437`*^9, 3.820843554781623*^9, 
   3.82090697817719*^9, 3.820907038915964*^9, 3.820907399922781*^9, {
   3.8210166005009165`*^9, 3.8210166290910196`*^9}, 3.821051225753888*^9, 
   3.821051256885224*^9, 3.8210513111054068`*^9, {3.821051411293642*^9, 
   3.8210514358291545`*^9}, 3.8211832662664375`*^9, 3.8211833596668587`*^9, 
   3.821257374840169*^9, 3.8212719799954524`*^9, 
   3.8212723557497015`*^9},ExpressionUUID->"98a2f26d-76f4-4f36-a37a-\
d3f7ae74ed99"],

Cell[BoxData[
 RowBox[{"-", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"144", " ", 
      SuperscriptBox["H", "4"], " ", 
      SuperscriptBox["k1", "2"], " ", 
      SuperscriptBox["k2", "2"], " ", 
      SuperscriptBox["k3", "2"], " ", 
      SuperscriptBox["k4", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"3", " ", 
         SuperscriptBox["k12", "4"], " ", 
         SuperscriptBox["kI", "2"]}], "+", 
        RowBox[{
         SuperscriptBox["k34", "2"], " ", 
         SuperscriptBox["kI", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"3", " ", 
            SuperscriptBox["k34", "2"]}], "+", 
           RowBox[{"3", " ", "k34", " ", "kI"}], "+", 
           SuperscriptBox["kI", "2"]}], ")"}]}], "-", 
        RowBox[{"k12", " ", "k34", " ", 
         SuperscriptBox["kI", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"3", " ", 
            SuperscriptBox["k34", "2"]}], "+", 
           RowBox[{"9", " ", "k34", " ", "kI"}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["kI", "2"]}]}], ")"}]}], "-", 
        RowBox[{"3", " ", 
         SuperscriptBox["k12", "3"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", 
            SuperscriptBox["k34", "3"]}], "+", 
           RowBox[{"6", " ", 
            SuperscriptBox["k34", "2"], " ", "kI"}], "+", 
           RowBox[{"k34", " ", 
            SuperscriptBox["kI", "2"]}], "-", 
           SuperscriptBox["kI", "3"]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["k12", "2"], " ", "kI", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "18"}], " ", 
            SuperscriptBox["k34", "3"]}], "-", 
           RowBox[{"24", " ", 
            SuperscriptBox["k34", "2"], " ", "kI"}], "-", 
           RowBox[{"9", " ", "k34", " ", 
            SuperscriptBox["kI", "2"]}], "+", 
           SuperscriptBox["kI", "3"]}], ")"}]}]}], ")"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"k12", "+", "k34"}], ")"}], "5"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"k12", "+", "kI"}], ")"}], "3"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"k34", "+", "kI"}], ")"}], "3"]}], ")"}]}], ")"}]}]], "Output",
 CellChangeTimes->{{3.8208228588985243`*^9, 3.8208228978561096`*^9}, {
   3.8208229563977127`*^9, 3.820822970370612*^9}, 3.8208230981226735`*^9, 
   3.8208232503809657`*^9, 3.8208233962049017`*^9, {3.8208234265027943`*^9, 
   3.820823441739691*^9}, 3.820823978204281*^9, 3.82082665061078*^9, 
   3.820827168129733*^9, 3.8208340144883437`*^9, 3.820843554781623*^9, 
   3.82090697817719*^9, 3.820907038915964*^9, 3.820907399922781*^9, {
   3.8210166005009165`*^9, 3.8210166290910196`*^9}, 3.821051225753888*^9, 
   3.821051256885224*^9, 3.8210513111054068`*^9, {3.821051411293642*^9, 
   3.8210514358291545`*^9}, 3.8211832662664375`*^9, 3.8211833596668587`*^9, 
   3.821257374840169*^9, 3.8212719799954524`*^9, 
   3.8212723559202447`*^9},ExpressionUUID->"da7cdfe1-81bd-45a5-9109-\
ad9c9b2b5351"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"Definitions", " ", "of", " ", 
     SubscriptBox["\[CapitalPsi]", "3"], " ", "and", " ", 
     SubscriptBox["\[CapitalPsi]", "4"], " ", "for", " ", "later", " ", 
     "use"}], ",", " ", 
    RowBox[{
    "copied", " ", "from", " ", "the", " ", "above", " ", "calculation"}], 
    ",", " ", 
    RowBox[{
    "the", " ", "choice", " ", "of", " ", "variables", " ", "is", " ", "to", 
     " ", "make", " ", "closer", " ", "contact", " ", "with", " ", "the", " ", 
     SubscriptBox["\[CapitalPsi]", "5"], " ", "calculation"}]}], " ", "*)"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"psi3", "[", 
     RowBox[{"k1_", ",", "k2_", ",", "k3_"}], "]"}], ":=", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{"12", " ", "H", " ", 
       SuperscriptBox["k1", "2"], " ", 
       SuperscriptBox["k2", "2"], " ", 
       SuperscriptBox["k3", "2"]}], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"k1", "+", "k2", "+", "k3"}], ")"}], "3"]]}]}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"psi4", "[", 
     RowBox[{
     "k12_", ",", "k34_", ",", "kI_", ",", "k1_", ",", "k2_", ",", "k3_", ",",
       "k4_"}], "]"}], ":=", 
    RowBox[{"-", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"144", " ", 
         SuperscriptBox["H", "4"], " ", 
         SuperscriptBox["k1", "2"], " ", 
         SuperscriptBox["k2", "2"], " ", 
         SuperscriptBox["k3", "2"], " ", 
         SuperscriptBox["k4", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"3", " ", 
            SuperscriptBox["k12", "4"], " ", 
            SuperscriptBox["kI", "2"]}], "+", 
           RowBox[{
            SuperscriptBox["k34", "2"], " ", 
            SuperscriptBox["kI", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"3", " ", 
               SuperscriptBox["k34", "2"]}], "+", 
              RowBox[{"3", " ", "k34", " ", "kI"}], "+", 
              SuperscriptBox["kI", "2"]}], ")"}]}], "-", 
           RowBox[{"k12", " ", "k34", " ", 
            SuperscriptBox["kI", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"3", " ", 
               SuperscriptBox["k34", "2"]}], "+", 
              RowBox[{"9", " ", "k34", " ", "kI"}], "+", 
              RowBox[{"4", " ", 
               SuperscriptBox["kI", "2"]}]}], ")"}]}], "-", 
           RowBox[{"3", " ", 
            SuperscriptBox["k12", "3"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", 
               SuperscriptBox["k34", "3"]}], "+", 
              RowBox[{"6", " ", 
               SuperscriptBox["k34", "2"], " ", "kI"}], "+", 
              RowBox[{"k34", " ", 
               SuperscriptBox["kI", "2"]}], "-", 
              SuperscriptBox["kI", "3"]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["k12", "2"], " ", "kI", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "18"}], " ", 
               SuperscriptBox["k34", "3"]}], "-", 
              RowBox[{"24", " ", 
               SuperscriptBox["k34", "2"], " ", "kI"}], "-", 
              RowBox[{"9", " ", "k34", " ", 
               SuperscriptBox["kI", "2"]}], "+", 
              SuperscriptBox["kI", "3"]}], ")"}]}]}], ")"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"k12", "+", "k34"}], ")"}], "5"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"k12", "+", "kI"}], ")"}], "3"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"k34", "+", "kI"}], ")"}], "3"]}], ")"}]}], ")"}]}]}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"psi4vec", "[", 
     RowBox[{
     "k12_", ",", "k34_", ",", "kI_", ",", "k1_", ",", "k2_", ",", "k3_", ",",
       "k4_", ",", "veck1_", ",", "veckI_"}], "]"}], ":=", 
    RowBox[{"-", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"72", " ", 
         SuperscriptBox["H", "4"], " ", 
         SuperscriptBox["k2", "2"], " ", 
         SuperscriptBox["k3", "2"], " ", 
         SuperscriptBox["k4", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"k12", "+", "k34"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"k12", "+", "kI"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "3"}], " ", "k12", " ", 
               SuperscriptBox["k34", "3"]}], "-", 
              RowBox[{"3", " ", 
               SuperscriptBox["k34", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"3", " ", "k12"}], "+", 
                 RowBox[{"2", " ", "k34"}]}], ")"}], " ", "kI"}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"k12", "-", 
                 RowBox[{"2", " ", "k34"}]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", "k12"}], "+", 
                 RowBox[{"3", " ", "k34"}]}], ")"}], " ", 
               SuperscriptBox["kI", "2"]}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"k12", "-", 
                 RowBox[{"2", " ", "k34"}]}], ")"}], " ", 
               SuperscriptBox["kI", "3"]}]}], ")"}]}], "+", 
           RowBox[{"k1", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "3"}], " ", "k12", " ", 
               SuperscriptBox["k34", "3"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"5", " ", "k12"}], "+", "k34"}], ")"}]}], "-", 
              RowBox[{"9", " ", 
               SuperscriptBox["k34", "2"], " ", 
               RowBox[{"(", 
                RowBox[{"k12", "+", "k34"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"5", " ", "k12"}], "+", "k34"}], ")"}], " ", "kI"}], 
              "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"8", " ", 
                  SuperscriptBox["k12", "3"]}], "-", 
                 RowBox[{"5", " ", 
                  SuperscriptBox["k12", "2"], " ", "k34"}], "-", 
                 RowBox[{"64", " ", "k12", " ", 
                  SuperscriptBox["k34", "2"]}], "-", 
                 RowBox[{"27", " ", 
                  SuperscriptBox["k34", "3"]}]}], ")"}], " ", 
               SuperscriptBox["kI", "2"]}], "+", 
              RowBox[{"9", " ", 
               RowBox[{"(", 
                RowBox[{"k12", "-", 
                 RowBox[{"3", " ", "k34"}]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"k12", "+", "k34"}], ")"}], " ", 
               SuperscriptBox["kI", "3"]}], "+", 
              RowBox[{"3", " ", 
               RowBox[{"(", 
                RowBox[{"k12", "-", 
                 RowBox[{"3", " ", "k34"}]}], ")"}], " ", 
               SuperscriptBox["kI", "4"]}]}], ")"}]}]}], ")"}], " ", 
         RowBox[{"veck1", ".", "veckI"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"k12", "+", "k34"}], ")"}], "5"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"k12", "+", "kI"}], ")"}], "3"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"k34", "+", "kI"}], ")"}], "3"]}], ")"}]}], ")"}]}]}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"psi3vec", "[", 
     RowBox[{"k1_", ",", "k2_", ",", "k3_", ",", "veck1_", ",", "veck2_"}], 
     "]"}], ":=", 
    FractionBox[
     RowBox[{"6", " ", "H", " ", 
      SuperscriptBox["k3", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", 
         SuperscriptBox["k1", "2"]}], "+", 
        RowBox[{"3", " ", "k1", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "k2"}], "+", "k3"}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"k2", "+", "k3"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "k2"}], "+", "k3"}], ")"}]}]}], ")"}], " ", 
      RowBox[{"veck1", ".", "veck2"}]}], 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"k1", "+", "k2", "+", "k3"}], ")"}], "3"]]}]}]}]], "Input",
 CellChangeTimes->{{3.820907252645375*^9, 3.8209072877230635`*^9}, {
   3.8209074423836765`*^9, 3.820907555355343*^9}, {3.8209075876310954`*^9, 
   3.8209076149412165`*^9}, {3.8209076461562953`*^9, 3.820907657996046*^9}, {
   3.821016292922899*^9, 3.8210162967783065`*^9}, 3.8210166584150705`*^9, {
   3.821051323559499*^9, 3.8210513389557476`*^9}, 3.821051498164237*^9, {
   3.8211833433355103`*^9, 
   3.8211834194921093`*^9}},ExpressionUUID->"72503b4c-0b1f-4d0b-aed8-\
61c58a7f5d50"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"COT", " ", "for", " ", 
     FormBox[
      RowBox[{
       SuperscriptBox[
        OverscriptBox["\[Phi]", "."], "3"], 
       SuperscriptBox[
        RowBox[{
         OverscriptBox["\[Phi]", "."], "(", 
         RowBox[{"\[PartialD]", "\[Phi]"}], ")"}], "2"]}],
      TraditionalForm]}], ",", " ", 
    RowBox[{"LHS", "=", 
     RowBox[{"RHS", " ", "by", " ", "inspection"}]}]}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"psi4vec", "[", 
      RowBox[{
       RowBox[{"k1", "+", "k2"}], ",", 
       RowBox[{"k3", "+", "k4"}], ",", "kI", ",", "k1", ",", "k2", ",", "k3", 
       ",", "k4", ",", "veck1", ",", "veckI"}], "]"}], "+", 
     RowBox[{"psi4vec", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "k1"}], "-", "k2"}], ",", 
       RowBox[{
        RowBox[{"-", "k3"}], "-", "k4"}], ",", "kI", ",", 
       RowBox[{"-", "k1"}], ",", 
       RowBox[{"-", "k2"}], ",", 
       RowBox[{"-", "k3"}], ",", 
       RowBox[{"-", "k4"}], ",", "veck1", ",", "veckI"}], "]"}]}], "]"}], " ", 
   RowBox[{"(*", "LHS", "*)"}], "\[IndentingNewLine]", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"H", "^", "2"}], "/", 
      RowBox[{"(", 
       RowBox[{"2", 
        RowBox[{"kI", "^", "3"}]}], ")"}]}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"psi3vec", "[", 
        RowBox[{"k1", ",", "kI", ",", "k2", ",", "veck1", ",", "veckI"}], 
        "]"}], "-", 
       RowBox[{"psi3vec", "[", 
        RowBox[{"k1", ",", 
         RowBox[{"-", "kI"}], ",", "k2", ",", "veck1", ",", "veckI"}], 
        "]"}]}], ")"}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"psi3", "[", 
        RowBox[{"k3", ",", "k4", ",", "kI"}], "]"}], "-", 
       RowBox[{"psi3", "[", 
        RowBox[{"k3", ",", "k4", ",", 
         RowBox[{"-", "kI"}]}], "]"}]}], ")"}]}], "]"}], " ", 
   RowBox[{"(*", "RHS", "*)"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"COT", " ", "for", " ", 
      FormBox[
       SuperscriptBox[
        OverscriptBox["\[Phi]", "."], "3"],
       TraditionalForm], 
      FormBox[
       SuperscriptBox[
        OverscriptBox["\[Phi]", "."], "3"],
       TraditionalForm]}], ",", " ", 
     RowBox[{"LHS", "=", 
      RowBox[{"RHS", " ", "by", " ", "inspection"}]}]}], " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"psi4", "[", 
      RowBox[{
       RowBox[{"k1", "+", "k2"}], ",", 
       RowBox[{"k3", "+", "k4"}], ",", "kI", ",", "k1", ",", "k2", ",", "k3", 
       ",", "k4"}], "]"}], "+", 
     RowBox[{"psi4", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "k1"}], "-", "k2"}], ",", 
       RowBox[{
        RowBox[{"-", "k3"}], "-", "k4"}], ",", "kI", ",", 
       RowBox[{"-", "k1"}], ",", 
       RowBox[{"-", "k2"}], ",", 
       RowBox[{"-", "k3"}], ",", 
       RowBox[{"-", "k4"}]}], "]"}]}], "]"}], "\[IndentingNewLine]", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"H", "^", "2"}], "/", 
      RowBox[{"(", 
       RowBox[{"2", 
        RowBox[{"kI", "^", "3"}]}], ")"}]}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"psi3", "[", 
        RowBox[{"k1", ",", "kI", ",", "k2"}], "]"}], "-", 
       RowBox[{"psi3", "[", 
        RowBox[{"k1", ",", 
         RowBox[{"-", "kI"}], ",", "k2"}], "]"}]}], ")"}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"psi3", "[", 
        RowBox[{"k3", ",", "k4", ",", "kI"}], "]"}], "-", 
       RowBox[{"psi3", "[", 
        RowBox[{"k3", ",", "k4", ",", 
         RowBox[{"-", "kI"}]}], "]"}]}], ")"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.8209076843501935`*^9, 3.8209078921887617`*^9}, {
  3.821051356749672*^9, 3.8210513569790587`*^9}, {3.821051472110052*^9, 
  3.8210515487022533`*^9}, {3.821183427224643*^9, 
  3.8211834739438496`*^9}},ExpressionUUID->"de5842aa-5e7a-4305-822f-\
64a4df989f0c"],

Cell[BoxData[
 FractionBox[
  RowBox[{"288", " ", 
   SuperscriptBox["H", "4"], " ", 
   SuperscriptBox["k2", "2"], " ", 
   SuperscriptBox["k3", "2"], " ", 
   SuperscriptBox["k4", "2"], " ", 
   SuperscriptBox["kI", "3"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"5", " ", 
      SuperscriptBox["k1", "2"]}], "+", 
     RowBox[{"6", " ", "k1", " ", "k2"}], "+", 
     SuperscriptBox["k2", "2"], "-", 
     SuperscriptBox["kI", "2"]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"3", " ", 
      SuperscriptBox["k3", "2"]}], "+", 
     RowBox[{"6", " ", "k3", " ", "k4"}], "+", 
     RowBox[{"3", " ", 
      SuperscriptBox["k4", "2"]}], "+", 
     SuperscriptBox["kI", "2"]}], ")"}], " ", 
   RowBox[{"veck1", ".", "veckI"}]}], 
  RowBox[{
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"k1", "+", "k2", "-", "kI"}], ")"}], "3"], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"k3", "+", "k4", "-", "kI"}], ")"}], "3"], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"k1", "+", "k2", "+", "kI"}], ")"}], "3"], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"k3", "+", "k4", "+", "kI"}], ")"}], "3"]}]]], "Output",
 CellChangeTimes->{{3.8209077163360443`*^9, 3.8209077264266033`*^9}, {
   3.8209077878389683`*^9, 3.82090779757955*^9}, {3.820907829652403*^9, 
   3.82090789284048*^9}, 3.821016666089136*^9, {3.821051537765913*^9, 
   3.8210515492944*^9}, 
   3.8211834772132635`*^9},ExpressionUUID->"7bdac5f3-d44d-4c72-becb-\
182b9f573f7a"],

Cell[BoxData[
 FractionBox[
  RowBox[{"288", " ", 
   SuperscriptBox["H", "4"], " ", 
   SuperscriptBox["k2", "2"], " ", 
   SuperscriptBox["k3", "2"], " ", 
   SuperscriptBox["k4", "2"], " ", 
   SuperscriptBox["kI", "3"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"5", " ", 
      SuperscriptBox["k1", "2"]}], "+", 
     RowBox[{"6", " ", "k1", " ", "k2"}], "+", 
     SuperscriptBox["k2", "2"], "-", 
     SuperscriptBox["kI", "2"]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"3", " ", 
      SuperscriptBox["k3", "2"]}], "+", 
     RowBox[{"6", " ", "k3", " ", "k4"}], "+", 
     RowBox[{"3", " ", 
      SuperscriptBox["k4", "2"]}], "+", 
     SuperscriptBox["kI", "2"]}], ")"}], " ", 
   RowBox[{"veck1", ".", "veckI"}]}], 
  RowBox[{
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"k1", "+", "k2", "-", "kI"}], ")"}], "3"], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"k3", "+", "k4", "-", "kI"}], ")"}], "3"], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"k1", "+", "k2", "+", "kI"}], ")"}], "3"], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"k3", "+", "k4", "+", "kI"}], ")"}], "3"]}]]], "Output",
 CellChangeTimes->{{3.8209077163360443`*^9, 3.8209077264266033`*^9}, {
   3.8209077878389683`*^9, 3.82090779757955*^9}, {3.820907829652403*^9, 
   3.82090789284048*^9}, 3.821016666089136*^9, {3.821051537765913*^9, 
   3.8210515492944*^9}, 
   3.8211834772960415`*^9},ExpressionUUID->"a1e56da9-1e1a-4439-968e-\
c847876e548b"],

Cell[BoxData[
 FractionBox[
  RowBox[{"288", " ", 
   SuperscriptBox["H", "4"], " ", 
   SuperscriptBox["k1", "2"], " ", 
   SuperscriptBox["k2", "2"], " ", 
   SuperscriptBox["k3", "2"], " ", 
   SuperscriptBox["k4", "2"], " ", 
   SuperscriptBox["kI", "3"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"3", " ", 
      SuperscriptBox["k1", "2"]}], "+", 
     RowBox[{"6", " ", "k1", " ", "k2"}], "+", 
     RowBox[{"3", " ", 
      SuperscriptBox["k2", "2"]}], "+", 
     SuperscriptBox["kI", "2"]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"3", " ", 
      SuperscriptBox["k3", "2"]}], "+", 
     RowBox[{"6", " ", "k3", " ", "k4"}], "+", 
     RowBox[{"3", " ", 
      SuperscriptBox["k4", "2"]}], "+", 
     SuperscriptBox["kI", "2"]}], ")"}]}], 
  RowBox[{
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"k1", "+", "k2", "-", "kI"}], ")"}], "3"], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"k3", "+", "k4", "-", "kI"}], ")"}], "3"], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"k1", "+", "k2", "+", "kI"}], ")"}], "3"], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"k3", "+", "k4", "+", "kI"}], ")"}], "3"]}]]], "Output",
 CellChangeTimes->{{3.8209077163360443`*^9, 3.8209077264266033`*^9}, {
   3.8209077878389683`*^9, 3.82090779757955*^9}, {3.820907829652403*^9, 
   3.82090789284048*^9}, 3.821016666089136*^9, {3.821051537765913*^9, 
   3.8210515492944*^9}, 
   3.821183477420709*^9},ExpressionUUID->"d6d82615-060a-4214-8852-\
a82ba466135e"],

Cell[BoxData[
 FractionBox[
  RowBox[{"288", " ", 
   SuperscriptBox["H", "4"], " ", 
   SuperscriptBox["k1", "2"], " ", 
   SuperscriptBox["k2", "2"], " ", 
   SuperscriptBox["k3", "2"], " ", 
   SuperscriptBox["k4", "2"], " ", 
   SuperscriptBox["kI", "3"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"3", " ", 
      SuperscriptBox["k1", "2"]}], "+", 
     RowBox[{"6", " ", "k1", " ", "k2"}], "+", 
     RowBox[{"3", " ", 
      SuperscriptBox["k2", "2"]}], "+", 
     SuperscriptBox["kI", "2"]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"3", " ", 
      SuperscriptBox["k3", "2"]}], "+", 
     RowBox[{"6", " ", "k3", " ", "k4"}], "+", 
     RowBox[{"3", " ", 
      SuperscriptBox["k4", "2"]}], "+", 
     SuperscriptBox["kI", "2"]}], ")"}]}], 
  RowBox[{
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"k1", "+", "k2", "-", "kI"}], ")"}], "3"], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"k3", "+", "k4", "-", "kI"}], ")"}], "3"], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"k1", "+", "k2", "+", "kI"}], ")"}], "3"], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"k3", "+", "k4", "+", "kI"}], ")"}], "3"]}]]], "Output",
 CellChangeTimes->{{3.8209077163360443`*^9, 3.8209077264266033`*^9}, {
   3.8209077878389683`*^9, 3.82090779757955*^9}, {3.820907829652403*^9, 
   3.82090789284048*^9}, 3.821016666089136*^9, {3.821051537765913*^9, 
   3.8210515492944*^9}, 
   3.82118347751745*^9},ExpressionUUID->"d7571c61-b51b-4ef3-b8ad-\
5399256b8dc0"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Five Point Example ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SuperscriptBox[
     OverscriptBox["\[Phi]", "."], "3"], 
    OverscriptBox["\[Phi]", "."], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"\[PartialD]", "\[Phi]"}], ")"}], "2"]}], TraditionalForm]],
  ExpressionUUID->"585670c0-234e-453b-bd9a-c29b73a9453c"],
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    OverscriptBox["\[Phi]", "."], "3"], TraditionalForm]],ExpressionUUID->
  "06fea736-2b5d-4b76-b702-d33371447235"]
}], "Section",
 CellChangeTimes->{{3.8211048268580074`*^9, 3.821104839960517*^9}, {
  3.821104901896652*^9, 
  3.821104902136071*^9}},ExpressionUUID->"eecfd623-3526-4345-b4ff-\
574726ad913a"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "Defining", " ", "and", " ", "simplifying", " ", "the", " ", "integrand"}],
    "*)"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"vecIntegrand5", "=", 
    RowBox[{
     RowBox[{"FullSimplify", "[", 
      RowBox[{
       RowBox[{"Dot", "[", 
        RowBox[{"vecs1", ",", "vecs2"}], "]"}], 
       RowBox[{"a", "[", " ", "\[Eta]1", "]"}], 
       RowBox[{"a", "[", " ", "\[Eta]2", "]"}], 
       RowBox[{"a", "[", " ", "\[Eta]3", "]"}], 
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"K", "[", 
          RowBox[{"k1", ",", " ", "\[Eta]1"}], "]"}], ",", "\[Eta]1"}], "]"}], 
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"K", "[", 
          RowBox[{"k2", ",", " ", "\[Eta]1"}], "]"}], ",", " ", "\[Eta]1"}], 
        "]"}], 
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"K", "[", 
          RowBox[{"k3", ",", " ", "\[Eta]2"}], "]"}], ",", " ", "\[Eta]2"}], 
        "]"}], 
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"K", "[", 
          RowBox[{"k4", ",", " ", "\[Eta]3"}], "]"}], ",", " ", "\[Eta]3"}], 
        "]"}], 
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"K", "[", 
          RowBox[{"k5", ",", "\[Eta]3"}], "]"}], ",", "\[Eta]3"}], "]"}]}], 
      "]"}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"k5", "+", "k4"}], "\[Rule]", "k45"}], ",", 
       RowBox[{
        RowBox[{"k1", "+", "k2"}], "\[Rule]", "k12"}]}], "}"}]}]}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"vecIntegrand5full", "=", 
    RowBox[{"Simplify", "[", 
     RowBox[{"vecIntegrand5", " ", 
      RowBox[{"dG", "[", 
       RowBox[{"\[Eta]1", ",", " ", "\[Eta]2", ",", " ", "s1"}], "]"}], 
      RowBox[{"dG", "[", 
       RowBox[{"\[Eta]3", ",", "\[Eta]2", ",", "s2"}], "]"}]}], 
     "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.820908173323465*^9, 3.820908464828003*^9}, {
  3.820908542941899*^9, 3.8209085579480796`*^9}, {3.8209100981770954`*^9, 
  3.820910106763728*^9}, {3.8209129742091184`*^9, 3.820912975228626*^9}, {
  3.82091342052429*^9, 3.8209134243165894`*^9}, {3.8209176589571543`*^9, 
  3.8209176671500483`*^9}, {3.820917755037404*^9, 3.8209178186233826`*^9}, {
  3.820920044605954*^9, 3.820920064525099*^9}, {3.8209213116640944`*^9, 
  3.8209213355349894`*^9}, {3.8209391409763975`*^9, 3.820939166576391*^9}, {
  3.821051561843805*^9, 3.821051567853589*^9}, {3.8211835221186113`*^9, 
  3.8211835468373356`*^9}, {3.8211836744045153`*^9, 
  3.8211836992374706`*^9}},ExpressionUUID->"5826e2c8-84cc-49ff-b1b7-\
96a14e3c4aaa"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{"\[ImaginaryI]", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"k12", " ", "\[Eta]1"}], "+", 
       RowBox[{"k3", " ", "\[Eta]2"}], "+", 
       RowBox[{"k45", " ", "\[Eta]3"}]}], ")"}]}]]}], " ", 
  SuperscriptBox["H", "3"], " ", 
  SuperscriptBox["k1", "2"], " ", 
  SuperscriptBox["k2", "2"], " ", 
  SuperscriptBox["k3", "2"], " ", 
  SuperscriptBox["k4", "2"], " ", 
  SuperscriptBox["k5", "2"], " ", "\[Eta]1", " ", "\[Eta]3", " ", 
  RowBox[{"vecs1", ".", "vecs2"}]}]], "Output",
 CellChangeTimes->{{3.8209391476599507`*^9, 3.820939167986717*^9}, 
   3.821016677933261*^9, 
   3.8211838576429787`*^9},ExpressionUUID->"4d7e770f-be9f-4712-8e53-\
af294147cacf"],

Cell[BoxData[
 RowBox[{"-", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"4", " ", "s1", " ", "s2"}]], 
   RowBox[{
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{"\[ImaginaryI]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"k12", " ", "\[Eta]1"}], "+", 
        RowBox[{"k3", " ", "\[Eta]2"}], "-", 
        RowBox[{"s2", " ", "\[Eta]2"}], "-", 
        RowBox[{"s1", " ", 
         RowBox[{"(", 
          RowBox[{"\[Eta]1", "+", "\[Eta]2"}], ")"}]}], "+", 
        RowBox[{"k45", " ", "\[Eta]3"}], "-", 
        RowBox[{"s2", " ", "\[Eta]3"}]}], ")"}]}]], " ", 
    SuperscriptBox["H", "7"], " ", 
    SuperscriptBox["k1", "2"], " ", 
    SuperscriptBox["k2", "2"], " ", 
    SuperscriptBox["k3", "2"], " ", 
    SuperscriptBox["k4", "2"], " ", 
    SuperscriptBox["k5", "2"], " ", 
    SuperscriptBox["\[Eta]1", "2"], " ", 
    SuperscriptBox["\[Eta]3", "2"], " ", 
    RowBox[{"vecs1", ".", "vecs2"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"2", " ", "\[ImaginaryI]", " ", "s1", " ", "\[Eta]2"}]]}], 
       " ", 
       RowBox[{"(", 
        RowBox[{"\[ImaginaryI]", "+", 
         RowBox[{"s1", " ", "\[Eta]2"}]}], ")"}], " ", 
       RowBox[{"HeavisideTheta", "[", 
        RowBox[{"\[Eta]1", "-", "\[Eta]2"}], "]"}]}], "+", 
      RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"2", " ", "\[ImaginaryI]", " ", "s1", " ", "\[Eta]1"}]], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"2", " ", "\[ImaginaryI]", " ", "s1", " ", "\[Eta]2"}]], 
          " ", 
          RowBox[{"(", 
           RowBox[{"\[ImaginaryI]", "+", 
            RowBox[{"s1", " ", "\[Eta]2"}]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "\[ImaginaryI]"}], "+", 
            RowBox[{"s1", " ", "\[Eta]2"}]}], ")"}], " ", 
          RowBox[{"HeavisideTheta", "[", 
           RowBox[{
            RowBox[{"-", "\[Eta]1"}], "+", "\[Eta]2"}], "]"}]}]}], ")"}]}]}], 
     ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"2", " ", "\[ImaginaryI]", " ", "s2", " ", "\[Eta]3"}]], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "\[ImaginaryI]"}], "+", 
         RowBox[{"s2", " ", "\[Eta]2"}]}], ")"}], " ", 
       RowBox[{"HeavisideTheta", "[", 
        RowBox[{"\[Eta]2", "-", "\[Eta]3"}], "]"}]}], "+", 
      RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"2", " ", "\[ImaginaryI]", " ", "s2", " ", "\[Eta]2"}]], " ", 
       RowBox[{"(", 
        RowBox[{"\[ImaginaryI]", "+", 
         RowBox[{"s2", " ", "\[Eta]2"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"2", " ", "\[ImaginaryI]", " ", "s2", " ", "\[Eta]3"}]], 
         "-", 
         RowBox[{"HeavisideTheta", "[", 
          RowBox[{
           RowBox[{"-", "\[Eta]2"}], "+", "\[Eta]3"}], "]"}]}], ")"}]}]}], 
     ")"}]}]}]}]], "Output",
 CellChangeTimes->{{3.8209391476599507`*^9, 3.820939167986717*^9}, 
   3.821016677933261*^9, 
   3.8211838580818067`*^9},ExpressionUUID->"3bbb34a5-da37-48a2-baa2-\
f59ad4a74265"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"ListvecIntegrand", "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"List", "@@", 
      RowBox[{"Expand", "[", "vecIntegrand5full", "]"}]}], "/", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["H", "7"], " ", 
       SuperscriptBox["k1", "2"], " ", 
       SuperscriptBox["k2", "2"], " ", 
       SuperscriptBox["k3", "2"], " ", 
       SuperscriptBox["k4", "2"], " ", 
       SuperscriptBox["k5", "2"], 
       RowBox[{"vecs1", ".", "vecs2"}]}], ")"}]}], "]"}]}], ";", " ", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "converting", " ", "the", " ", "integrand", " ", "to", " ", "a", " ", 
     "list"}], ",", " ", 
    RowBox[{
    "also", " ", "removing", " ", "the", " ", "common", " ", "terms", " ", 
     "of", " ", 
     SuperscriptBox["H", "7"], " ", 
     SuperscriptBox["k1", "2"], " ", 
     SuperscriptBox["k2", "2"], " ", 
     SuperscriptBox["k3", "2"], " ", 
     SuperscriptBox["k4", "2"], " ", 
     SuperscriptBox["k5", "2"], 
     RowBox[{"vecs1", ".", "vecs2"}], " ", "as", " ", "they", " ", "just", 
     " ", "complicate", " ", "the", " ", "expression", " ", "for", " ", 
     "this", " ", "computation"}]}], "*)"}]}]], "Input",
 CellChangeTimes->{{3.8210088133683267`*^9, 3.821008897816351*^9}, {
  3.821051571424837*^9, 3.8210515719981318`*^9}, {3.8211835641959715`*^9, 
  3.8211835985335307`*^9}, {3.82118370400778*^9, 
  3.8211837119092445`*^9}},ExpressionUUID->"f75a31b0-24b2-401d-953d-\
65239e0e4b0d"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[CapitalPsi]5vec", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"-", "216"}], "I", " ", 
     RowBox[{"Integrate", "[", 
      RowBox[{"#", ",", 
       RowBox[{"{", 
        RowBox[{"\[Eta]1", ",", 
         RowBox[{"-", "\[Infinity]"}], ",", "0"}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"\[Eta]2", ",", " ", 
         RowBox[{"-", " ", "\[Infinity]"}], ",", "0"}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"\[Eta]3", ",", 
         RowBox[{"-", " ", "\[Infinity]"}], ",", "0"}], "}"}], ",", 
       RowBox[{"GenerateConditions", "\[Rule]", "False"}]}], "]"}]}], "&"}], "/@",
    "ListvecIntegrand", "  ", 
   RowBox[{"(*", 
    RowBox[{"performing", " ", "the", " ", "integral"}], "*)"}]}]}]], "Input",
 CellChangeTimes->{{3.820908173323465*^9, 3.820908464828003*^9}, {
   3.820908542941899*^9, 3.8209085579480796`*^9}, {3.8209100981770954`*^9, 
   3.820910106763728*^9}, {3.8209129742091184`*^9, 3.820912975228626*^9}, {
   3.82091342052429*^9, 3.8209134243165894`*^9}, {3.8209176589571543`*^9, 
   3.8209176671500483`*^9}, {3.820917755037404*^9, 3.8209178186233826`*^9}, {
   3.820920044605954*^9, 3.820920064525099*^9}, {3.8209213116640944`*^9, 
   3.8209213355349894`*^9}, {3.8209391409763975`*^9, 3.820939171551776*^9}, 
   3.8209392598723063`*^9, {3.821007075734501*^9, 3.8210071330957146`*^9}, {
   3.821008891817919*^9, 3.821008893708265*^9}, {3.821183603572851*^9, 
   3.8211836104541993`*^9}, {3.8211837174766417`*^9, 
   3.8211837204362593`*^9}},ExpressionUUID->"e7ea14fd-80f5-4a4f-9382-\
5678798a7b3d"],

Cell[BoxData[
 InterpretationBox[
  TagBox[
   FrameBox[GridBox[{
      {
       ItemBox[
        TagBox[
         RowBox[{"{", 
          RowBox[{
           FractionBox["216", 
            RowBox[{"s1", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"k12", "+", "s1"}], ")"}], "3"], " ", "s2", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"k45", "+", "s2"}], ")"}], "3"], " ", 
             RowBox[{"(", 
              RowBox[{"k3", "+", "s1", "+", "s2"}], ")"}]}]], ",", 
           FractionBox["216", 
            RowBox[{"s1", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"k12", "+", "s1"}], ")"}], "3"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"k45", "+", "s2"}], ")"}], "3"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"k3", "+", "s1", "+", "s2"}], ")"}], "2"]}]], ",", 
           FractionBox["216", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"k12", "+", "s1"}], ")"}], "3"], " ", "s2", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"k45", "+", "s2"}], ")"}], "3"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"k3", "+", "s1", "+", "s2"}], ")"}], "2"]}]], ",", 
           FractionBox["432", 
            TemplateBox[{"1"},
             "OutputSizeLimit`Skeleton"]], ",", 
           TemplateBox[{"28"},
            "OutputSizeLimit`Skeleton"], ",", 
           TemplateBox[{"1"},
            "OutputSizeLimit`Skeleton"], ",", 
           FractionBox[
            RowBox[{"216", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"84", " ", 
                SuperscriptBox["k12", "5"]}], "+", 
               RowBox[{"4", " ", 
                SuperscriptBox["k3", "5"]}], "+", 
               TemplateBox[{"15"},
                "OutputSizeLimit`Skeleton"], "+", 
               TemplateBox[{"1"},
                "OutputSizeLimit`Skeleton"], "+", 
               RowBox[{"2", " ", "k12", " ", 
                RowBox[{"(", 
                 TemplateBox[{"1"},
                  "OutputSizeLimit`Skeleton"], ")"}]}]}], ")"}]}], 
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"k12", "+", "k3", "+", "k45"}], ")"}], "6"], " ", "s1",
              " ", 
             SuperscriptBox[
              RowBox[{"(", 
               TemplateBox[{"1"},
                "OutputSizeLimit`Skeleton"], ")"}], "3"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"k12", "+", "k3", "+", "s2"}], ")"}], "4"]}]], ",", 
           RowBox[{"-", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"216", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"84", " ", 
                   SuperscriptBox["k12", "5"]}], "+", 
                  RowBox[{"4", " ", 
                   SuperscriptBox["k3", "5"]}], "+", 
                  TemplateBox[{"15"},
                   "OutputSizeLimit`Skeleton"], "+", 
                  RowBox[{"3", " ", 
                   SuperscriptBox["k12", "2"], " ", 
                   RowBox[{"(", 
                    TemplateBox[{"1"},
                    "OutputSizeLimit`Skeleton"], ")"}]}], "+", 
                  RowBox[{"2", " ", "k12", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"20", " ", 
                    SuperscriptBox["k3", "4"]}], "+", 
                    RowBox[{"9", " ", 
                    SuperscriptBox["k45", "2"], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"s1", "+", "s2"}], ")"}], "2"]}], "+", 
                    TemplateBox[{"5"},
                    "OutputSizeLimit`Skeleton"], "+", 
                    RowBox[{"k3", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", 
                    SuperscriptBox["k45", "3"]}], "+", 
                    RowBox[{"6", " ", 
                    SuperscriptBox["k45", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"5", " ", "s1"}], "+", 
                    RowBox[{"4", " ", "s2"}]}], ")"}]}], "+", 
                    RowBox[{"15", " ", "k45", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"3", " ", 
                    SuperscriptBox["s1", "2"]}], "+", 
                    RowBox[{"8", " ", "s1", " ", "s2"}], "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["s2", "2"]}]}], ")"}]}], "+", 
                    RowBox[{"3", " ", "s2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"45", " ", 
                    SuperscriptBox["s1", "2"]}], "+", 
                    RowBox[{"50", " ", "s1", " ", "s2"}], "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["s2", "2"]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}], ")"}], "/", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"k12", "+", "k3", "+", "k45"}], ")"}], "6"], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"k12", "+", "s1"}], ")"}], "3"], " ", "s2", " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"k12", "+", "k3", "+", "s2"}], ")"}], "4"]}], 
               ")"}]}], ")"}]}], ",", 
           RowBox[{"-", 
            RowBox[{
             FractionBox["1", 
              RowBox[{
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"k12", "+", "k3", "+", "k45"}], ")"}], "7"], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"k12", "+", "s1"}], ")"}], "3"], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"k12", "+", "k3", "+", "s2"}], ")"}], "5"]}]], 
             RowBox[{"432", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"280", " ", 
                 SuperscriptBox["k12", "6"]}], "+", 
                RowBox[{"10", " ", 
                 SuperscriptBox["k3", "6"]}], "+", 
                TemplateBox[{"21"},
                 "OutputSizeLimit`Skeleton"], "+", 
                RowBox[{
                 SuperscriptBox["k12", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"660", " ", 
                    SuperscriptBox["k3", "4"]}], "+", 
                   RowBox[{"10", " ", 
                    SuperscriptBox["k45", "4"]}], "+", 
                   RowBox[{"5", " ", 
                    SuperscriptBox["k45", "3"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"21", " ", "s1"}], "+", 
                    RowBox[{"13", " ", "s2"}]}], ")"}]}], "+", 
                   RowBox[{"40", " ", 
                    SuperscriptBox["k3", "3"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"22", " ", "k45"}], "+", 
                    RowBox[{"57", " ", "s1"}], "+", 
                    RowBox[{"44", " ", "s2"}]}], ")"}]}], "+", 
                   RowBox[{"21", " ", "k45", " ", "s2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"18", " ", 
                    SuperscriptBox["s1", "2"]}], "+", 
                    RowBox[{"39", " ", "s1", " ", "s2"}], "+", 
                    RowBox[{"13", " ", 
                    SuperscriptBox["s2", "2"]}]}], ")"}]}], "+", 
                   RowBox[{"6", " ", 
                    SuperscriptBox["s2", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"126", " ", 
                    SuperscriptBox["s1", "2"]}], "+", 
                    RowBox[{"163", " ", "s1", " ", "s2"}], "+", 
                    RowBox[{"21", " ", 
                    SuperscriptBox["s2", "2"]}]}], ")"}]}], "+", 
                   RowBox[{"6", " ", 
                    SuperscriptBox["k45", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"21", " ", 
                    SuperscriptBox["s1", "2"]}], "+", 
                    RowBox[{"63", " ", "s1", " ", "s2"}], "+", 
                    RowBox[{"31", " ", 
                    SuperscriptBox["s2", "2"]}]}], ")"}]}], "+", 
                   RowBox[{"3", " ", 
                    SuperscriptBox["k3", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"147", " ", 
                    SuperscriptBox["k45", "2"]}], "+", 
                    RowBox[{"630", " ", "k45", " ", "s1"}], "+", 
                    RowBox[{"420", " ", 
                    SuperscriptBox["s1", "2"]}], "+", 
                    RowBox[{"586", " ", "k45", " ", "s2"}], "+", 
                    RowBox[{"1650", " ", "s1", " ", "s2"}], "+", 
                    RowBox[{"587", " ", 
                    SuperscriptBox["s2", "2"]}]}], ")"}]}], "+", 
                   RowBox[{"3", " ", "k3", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"35", " ", 
                    SuperscriptBox["k45", "3"]}], "+", 
                    RowBox[{"21", " ", 
                    SuperscriptBox["k45", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"11", " ", "s1"}], "+", 
                    RowBox[{"9", " ", "s2"}]}], ")"}]}], "+", 
                    RowBox[{"s2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"630", " ", 
                    SuperscriptBox["s1", "2"]}], "+", 
                    RowBox[{"1251", " ", "s1", " ", "s2"}], "+", 
                    RowBox[{"259", " ", 
                    SuperscriptBox["s2", "2"]}]}], ")"}]}], "+", 
                    RowBox[{"k45", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"210", " ", 
                    SuperscriptBox["s1", "2"]}], "+", 
                    RowBox[{"798", " ", "s1", " ", "s2"}], "+", 
                    RowBox[{"397", " ", 
                    SuperscriptBox["s2", "2"]}]}], ")"}]}]}], ")"}]}]}], 
                  ")"}]}]}], ")"}]}]}]}]}], "}"}],
         Short[#, 5]& ],
        BaseStyle->{Deployed -> False},
        StripOnInput->False]},
      {GridBox[{
         {
          TagBox[
           TooltipBox[
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource[
                "FEStrings", "sizeBriefExplanation"], StandardForm],
               ImageSizeCache->{65., {3., 9.}}],
              StripOnInput->False,
              DynamicUpdating->True], "OSLText",
             StripOnInput->False],
            StyleBox[
             DynamicBox[
              ToBoxes[
               FEPrivate`FrontEndResource["FEStrings", "sizeExplanation"], 
               StandardForm]], DynamicUpdating -> True, StripOnInput -> 
             False]],
           Annotation[#, 
            Style[
             Dynamic[
              FEPrivate`FrontEndResource["FEStrings", "sizeExplanation"]], 
             DynamicUpdating -> True], "Tooltip"]& ], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowLess"], 
                StandardForm],
               ImageSizeCache->{52., {1., 9.}}],
              StripOnInput->False,
              DynamicUpdating->True], "OSLControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowLess"], 
                StandardForm]],
              StripOnInput->False,
              DynamicUpdating->True], "OSLControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, 25}],
           Appearance->None,
           BaselinePosition->Baseline,
           
           ButtonFunction:>OutputSizeLimit`ButtonFunction[
            OutputSizeLimit`Defer, 207, 19470807121793772637, 5/2],
           Enabled->True,
           Evaluator->Automatic,
           Method->"Queued"], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowMore"], 
                StandardForm],
               ImageSizeCache->{62., {1., 9.}}],
              StripOnInput->False,
              DynamicUpdating->True], "OSLControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowMore"], 
                StandardForm]],
              StripOnInput->False,
              DynamicUpdating->True], "OSLControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, 25}],
           Appearance->None,
           BaselinePosition->Baseline,
           
           ButtonFunction:>OutputSizeLimit`ButtonFunction[
            OutputSizeLimit`Defer, 207, 19470807121793772637, 5 2],
           Enabled->True,
           Evaluator->Automatic,
           Method->"Queued"], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowAll"], 
                StandardForm],
               ImageSizeCache->{44., {1., 9.}}],
              StripOnInput->False,
              DynamicUpdating->True], "OSLControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowAll"], 
                StandardForm]],
              StripOnInput->False,
              DynamicUpdating->True], "OSLControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, 25}],
           Appearance->None,
           BaselinePosition->Baseline,
           
           ButtonFunction:>OutputSizeLimit`ButtonFunction[
            OutputSizeLimit`Defer, 207, 19470807121793772637, Infinity],
           Enabled->True,
           Evaluator->Automatic,
           Method->"Queued"], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeChangeLimit"], 
                StandardForm],
               ImageSizeCache->{78., {1., 9.}}],
              StripOnInput->False,
              DynamicUpdating->True], "OSLControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeChangeLimit"], 
                StandardForm]],
              StripOnInput->False,
              DynamicUpdating->True], "OSLControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, 25}],
           Appearance->None,
           BaselinePosition->Baseline,
           ButtonFunction:>FrontEndExecute[{
              FrontEnd`SetOptions[
              FrontEnd`$FrontEnd, 
               FrontEnd`PreferencesSettings -> {"Page" -> "Advanced"}], 
              FrontEnd`FrontEndToken["PreferencesDialog"]}],
           Evaluator->None,
           Method->"Preemptive"]}
        },
        AutoDelete->False,
        FrameStyle->GrayLevel[0.85],
        GridBoxDividers->{"Columns" -> {False, {True}}},
        GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
        GridBoxSpacings->{"Columns" -> {{2}}}]}
     },
     DefaultBaseStyle->"Column",
     GridBoxAlignment->{
      "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
       "RowsIndexed" -> {}},
     GridBoxDividers->{
      "Columns" -> {{False}}, "ColumnsIndexed" -> {}, "Rows" -> {{False}}, 
       "RowsIndexed" -> {}},
     GridBoxItemSize->{
      "Columns" -> {{Automatic}}, "ColumnsIndexed" -> {}, "Rows" -> {{1.}}, 
       "RowsIndexed" -> {}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.5599999999999999]}, 
         Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
         Offset[0.2], 
         Offset[1.2], {
          Offset[0.4]}, 
         Offset[0.2]}, "RowsIndexed" -> {}}],
    BaseStyle->"OutputSizeLimit",
    FrameMargins->{{12, 12}, {0, 15}},
    FrameStyle->GrayLevel[0.85],
    RoundingRadius->5,
    StripOnInput->False],
   Deploy,
   DefaultBaseStyle->"Deploy"],
  If[19470807121793772637 === $SessionID, 
   Out[207], Message[
     MessageName[Syntax, "noinfoker"]]; Missing["NotAvailable"]; 
   Null]]], "Output",
 CellChangeTimes->{3.820939137680582*^9, 3.821004527866273*^9, 
  3.821008803626501*^9, 3.8210105821337233`*^9, 3.82101831554671*^9, 
  3.82118534181789*^9},ExpressionUUID->"b9a2bbe7-ce38-401b-a00b-417571e5b44d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Total", "@", "\[CapitalPsi]5vec"}], "\[IndentingNewLine]", 
 RowBox[{"\[CapitalPsi]5veclist", "=", 
  RowBox[{"List", "@@", 
   RowBox[{"Expand", "[", "%", "]"}], " ", 
   RowBox[{"(*", 
    RowBox[{
    "Converting", " ", "the", " ", "result", " ", "to", " ", "a", " ", 
     "single", " ", "list"}], "*)"}]}]}]}], "Input",
 CellChangeTimes->{{3.8209391362774115`*^9, 3.820939136459096*^9}, {
  3.820939264690134*^9, 3.820939300502796*^9}, {3.821183630548425*^9, 
  3.8211836704525023`*^9}, {3.821183721347489*^9, 3.8211837239084606`*^9}, {
  3.821183757940004*^9, 
  3.821183766549189*^9}},ExpressionUUID->"cd1b1ca3-3399-4ce0-9288-\
fc55fe3f0566"],

Cell[BoxData[
 InterpretationBox[
  TagBox[
   FrameBox[GridBox[{
      {
       ItemBox[
        TagBox[
         RowBox[{
          FractionBox["432", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"k12", "+", "s1"}], ")"}], "3"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"k45", "+", "s2"}], ")"}], "3"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"k3", "+", "s1", "+", "s2"}], ")"}], "3"]}]], "+", 
          FractionBox["216", 
           RowBox[{"s1", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"k12", "+", "s1"}], ")"}], "3"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"k45", "+", "s2"}], ")"}], "3"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"k3", "+", "s1", "+", "s2"}], ")"}], "2"]}]], "+", 
          FractionBox["216", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"k12", "+", "s1"}], ")"}], "3"], " ", "s2", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"k45", "+", "s2"}], ")"}], "3"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"k3", "+", "s1", "+", "s2"}], ")"}], "2"]}]], "-", 
          FractionBox["216", 
           RowBox[{"s1", " ", 
            TemplateBox[{"3"},
             "OutputSizeLimit`Skeleton"], " ", 
            RowBox[{"(", 
             TemplateBox[{"1"},
              "OutputSizeLimit`Skeleton"], ")"}]}]], "+", 
          TemplateBox[{"45"},
           "OutputSizeLimit`Skeleton"], "+", 
          FractionBox[
           RowBox[{"216", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"4", " ", 
               SuperscriptBox["k3", "5"]}], "+", 
              TemplateBox[{"18"},
               "OutputSizeLimit`Skeleton"], "+", 
              RowBox[{"3", " ", "k12", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"3", " ", 
                  SuperscriptBox["k3", "4"]}], "+", 
                 TemplateBox[{"7"},
                  "OutputSizeLimit`Skeleton"], "+", 
                 TemplateBox[{"1"},
                  "OutputSizeLimit`Skeleton"]}], ")"}]}]}], ")"}]}], 
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"k12", "+", "k3", "+", "k45"}], ")"}], "6"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"k3", "+", "k45", "+", "s1"}], ")"}], "4"], " ", "s2", 
            " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"k45", "+", "s2"}], ")"}], "3"]}]], "-", 
          RowBox[{
           FractionBox["1", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"k12", "+", "k3", "+", "k45"}], ")"}], "7"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"k3", "+", "k45", "+", "s1"}], ")"}], "5"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"k45", "+", "s2"}], ")"}], "3"]}]], 
           RowBox[{"432", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"10", " ", 
               SuperscriptBox["k3", "6"]}], "+", 
              RowBox[{"280", " ", 
               SuperscriptBox["k45", "6"]}], "+", 
              TemplateBox[{"21"},
               "OutputSizeLimit`Skeleton"], "+", 
              RowBox[{
               SuperscriptBox["k3", "3"], " ", 
               TemplateBox[{"1"},
                "OutputSizeLimit`Skeleton"]}], "+", 
              RowBox[{"k12", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"25", " ", 
                  SuperscriptBox["k3", "5"]}], "+", 
                 TemplateBox[{"9"},
                  "OutputSizeLimit`Skeleton"], "+", 
                 RowBox[{"k3", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"1175", " ", 
                    SuperscriptBox["k45", "4"]}], "+", 
                    RowBox[{"10", " ", 
                    SuperscriptBox["k45", "3"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"197", " ", "s1"}], "+", 
                    RowBox[{"168", " ", "s2"}]}], ")"}]}], "+", 
                    RowBox[{"54", " ", "k45", " ", "s1", " ", 
                    RowBox[{"(", 
                    TemplateBox[{"1"},
                    "OutputSizeLimit`Skeleton"], ")"}]}], "+", 
                    RowBox[{"12", " ", 
                    SuperscriptBox["s1", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["s1", "2"], "+", 
                    RowBox[{"13", " ", "s1", " ", "s2"}], "+", 
                    RowBox[{"21", " ", 
                    SuperscriptBox["s2", "2"]}]}], ")"}]}], "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["k45", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"397", " ", 
                    SuperscriptBox["s1", "2"]}], "+", 
                    RowBox[{"798", " ", "s1", " ", "s2"}], "+", 
                    RowBox[{"210", " ", 
                    SuperscriptBox["s2", "2"]}]}], ")"}]}]}], ")"}]}]}], 
                ")"}]}]}], ")"}]}]}], "-", 
          RowBox[{
           FractionBox["1", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"k12", "+", "k3", "+", "k45"}], ")"}], "7"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"k12", "+", "s1"}], ")"}], "3"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"k12", "+", "k3", "+", "s2"}], ")"}], "5"]}]], 
           RowBox[{"432", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"280", " ", 
               SuperscriptBox["k12", "6"]}], "+", 
              RowBox[{"10", " ", 
               SuperscriptBox["k3", "6"]}], "+", 
              TemplateBox[{"21"},
               "OutputSizeLimit`Skeleton"], "+", 
              RowBox[{
               SuperscriptBox["k12", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"660", " ", 
                  SuperscriptBox["k3", "4"]}], "+", 
                 RowBox[{"10", " ", 
                  SuperscriptBox["k45", "4"]}], "+", 
                 RowBox[{"5", " ", 
                  SuperscriptBox["k45", "3"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"21", " ", "s1"}], "+", 
                    RowBox[{"13", " ", "s2"}]}], ")"}]}], "+", 
                 RowBox[{"40", " ", 
                  SuperscriptBox["k3", "3"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"22", " ", "k45"}], "+", 
                    RowBox[{"57", " ", "s1"}], "+", 
                    RowBox[{"44", " ", "s2"}]}], ")"}]}], "+", 
                 RowBox[{"21", " ", "k45", " ", "s2", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"18", " ", 
                    SuperscriptBox["s1", "2"]}], "+", 
                    RowBox[{"39", " ", "s1", " ", "s2"}], "+", 
                    RowBox[{"13", " ", 
                    SuperscriptBox["s2", "2"]}]}], ")"}]}], "+", 
                 RowBox[{"6", " ", 
                  SuperscriptBox["s2", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"126", " ", 
                    SuperscriptBox["s1", "2"]}], "+", 
                    RowBox[{"163", " ", "s1", " ", "s2"}], "+", 
                    RowBox[{"21", " ", 
                    SuperscriptBox["s2", "2"]}]}], ")"}]}], "+", 
                 RowBox[{"6", " ", 
                  SuperscriptBox["k45", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"21", " ", 
                    SuperscriptBox["s1", "2"]}], "+", 
                    RowBox[{"63", " ", "s1", " ", "s2"}], "+", 
                    RowBox[{"31", " ", 
                    SuperscriptBox["s2", "2"]}]}], ")"}]}], "+", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["k3", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"147", " ", 
                    SuperscriptBox["k45", "2"]}], "+", 
                    RowBox[{"630", " ", "k45", " ", "s1"}], "+", 
                    RowBox[{"420", " ", 
                    SuperscriptBox["s1", "2"]}], "+", 
                    RowBox[{"586", " ", "k45", " ", "s2"}], "+", 
                    RowBox[{"1650", " ", "s1", " ", "s2"}], "+", 
                    RowBox[{"587", " ", 
                    SuperscriptBox["s2", "2"]}]}], ")"}]}], "+", 
                 RowBox[{"3", " ", "k3", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"35", " ", 
                    SuperscriptBox["k45", "3"]}], "+", 
                    RowBox[{"21", " ", 
                    SuperscriptBox["k45", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"11", " ", "s1"}], "+", 
                    RowBox[{"9", " ", "s2"}]}], ")"}]}], "+", 
                    RowBox[{"s2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"630", " ", 
                    SuperscriptBox["s1", "2"]}], "+", 
                    RowBox[{"1251", " ", "s1", " ", "s2"}], "+", 
                    RowBox[{"259", " ", 
                    SuperscriptBox["s2", "2"]}]}], ")"}]}], "+", 
                    RowBox[{"k45", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"210", " ", 
                    SuperscriptBox["s1", "2"]}], "+", 
                    RowBox[{"798", " ", "s1", " ", "s2"}], "+", 
                    RowBox[{"397", " ", 
                    SuperscriptBox["s2", "2"]}]}], ")"}]}]}], ")"}]}]}], 
                ")"}]}]}], ")"}]}]}]}],
         Short[#, 5]& ],
        BaseStyle->{Deployed -> False},
        StripOnInput->False]},
      {GridBox[{
         {
          TagBox[
           TooltipBox[
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource[
                "FEStrings", "sizeBriefExplanation"], StandardForm],
               ImageSizeCache->{65., {3., 9.}}],
              StripOnInput->False,
              DynamicUpdating->True], "OSLText",
             StripOnInput->False],
            StyleBox[
             DynamicBox[
              ToBoxes[
               FEPrivate`FrontEndResource["FEStrings", "sizeExplanation"], 
               StandardForm]], DynamicUpdating -> True, StripOnInput -> 
             False]],
           Annotation[#, 
            Style[
             Dynamic[
              FEPrivate`FrontEndResource["FEStrings", "sizeExplanation"]], 
             DynamicUpdating -> True], "Tooltip"]& ], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowLess"], 
                StandardForm],
               ImageSizeCache->{52., {1., 9.}}],
              StripOnInput->False,
              DynamicUpdating->True], "OSLControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowLess"], 
                StandardForm],
               ImageSizeCache->{52., {1., 9.}}],
              StripOnInput->False,
              DynamicUpdating->True], "OSLControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, 25}],
           Appearance->None,
           BaselinePosition->Baseline,
           
           ButtonFunction:>OutputSizeLimit`ButtonFunction[
            OutputSizeLimit`Defer, 208, 19470807121793772637, 5/2],
           Enabled->True,
           Evaluator->Automatic,
           Method->"Queued"], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowMore"], 
                StandardForm],
               ImageSizeCache->{62., {1., 9.}}],
              StripOnInput->False,
              DynamicUpdating->True], "OSLControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowMore"], 
                StandardForm],
               ImageSizeCache->{62., {1., 9.}}],
              StripOnInput->False,
              DynamicUpdating->True], "OSLControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, 25}],
           Appearance->None,
           BaselinePosition->Baseline,
           
           ButtonFunction:>OutputSizeLimit`ButtonFunction[
            OutputSizeLimit`Defer, 208, 19470807121793772637, 5 2],
           Enabled->True,
           Evaluator->Automatic,
           Method->"Queued"], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowAll"], 
                StandardForm],
               ImageSizeCache->{44., {1., 9.}}],
              StripOnInput->False,
              DynamicUpdating->True], "OSLControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowAll"], 
                StandardForm]],
              StripOnInput->False,
              DynamicUpdating->True], "OSLControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, 25}],
           Appearance->None,
           BaselinePosition->Baseline,
           
           ButtonFunction:>OutputSizeLimit`ButtonFunction[
            OutputSizeLimit`Defer, 208, 19470807121793772637, Infinity],
           Enabled->True,
           Evaluator->Automatic,
           Method->"Queued"], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeChangeLimit"], 
                StandardForm],
               ImageSizeCache->{78., {1., 9.}}],
              StripOnInput->False,
              DynamicUpdating->True], "OSLControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeChangeLimit"], 
                StandardForm],
               ImageSizeCache->{78., {1., 9.}}],
              StripOnInput->False,
              DynamicUpdating->True], "OSLControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, 25}],
           Appearance->None,
           BaselinePosition->Baseline,
           ButtonFunction:>FrontEndExecute[{
              FrontEnd`SetOptions[
              FrontEnd`$FrontEnd, 
               FrontEnd`PreferencesSettings -> {"Page" -> "Advanced"}], 
              FrontEnd`FrontEndToken["PreferencesDialog"]}],
           Evaluator->None,
           Method->"Preemptive"]}
        },
        AutoDelete->False,
        FrameStyle->GrayLevel[0.85],
        GridBoxDividers->{"Columns" -> {False, {True}}},
        GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
        GridBoxSpacings->{"Columns" -> {{2}}}]}
     },
     DefaultBaseStyle->"Column",
     GridBoxAlignment->{
      "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
       "RowsIndexed" -> {}},
     GridBoxDividers->{
      "Columns" -> {{False}}, "ColumnsIndexed" -> {}, "Rows" -> {{False}}, 
       "RowsIndexed" -> {}},
     GridBoxItemSize->{
      "Columns" -> {{Automatic}}, "ColumnsIndexed" -> {}, "Rows" -> {{1.}}, 
       "RowsIndexed" -> {}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.5599999999999999]}, 
         Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
         Offset[0.2], 
         Offset[1.2], {
          Offset[0.4]}, 
         Offset[0.2]}, "RowsIndexed" -> {}}],
    BaseStyle->"OutputSizeLimit",
    FrameMargins->{{12, 12}, {0, 15}},
    FrameStyle->GrayLevel[0.85],
    RoundingRadius->5,
    StripOnInput->False],
   Deploy,
   DefaultBaseStyle->"Deploy"],
  If[19470807121793772637 === $SessionID, 
   Out[208], Message[
     MessageName[Syntax, "noinfoker"]]; Missing["NotAvailable"]; 
   Null]]], "Output",
 CellChangeTimes->{3.820921336538134*^9, 3.821010643465114*^9, 
  3.8210183159715466`*^9, 
  3.8211853419961987`*^9},ExpressionUUID->"40104d74-bfb8-4dd2-967f-\
71d879b34713"],

Cell[BoxData[
 InterpretationBox[
  TagBox[
   FrameBox[GridBox[{
      {
       ItemBox[
        TagBox[
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", 
            FractionBox[
             RowBox[{"120960", " ", 
              SuperscriptBox["k12", "6"]}], 
             RowBox[{
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"k12", "+", "k3", "+", "k45"}], ")"}], "7"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"k12", "+", "s1"}], ")"}], "3"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"k12", "+", "k3", "+", "s2"}], ")"}], "5"]}]]}], ",", 
           RowBox[{"-", 
            FractionBox[
             RowBox[{"518400", " ", 
              SuperscriptBox["k12", "5"], " ", "k3"}], 
             RowBox[{
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"k12", "+", "k3", "+", "k45"}], ")"}], "7"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"k12", "+", "s1"}], ")"}], "3"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"k12", "+", "k3", "+", "s2"}], ")"}], "5"]}]]}], ",", 
           RowBox[{"-", 
            FractionBox[
             RowBox[{"868320", " ", 
              SuperscriptBox["k12", "4"], " ", 
              SuperscriptBox["k3", "2"]}], 
             RowBox[{
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"k12", "+", "k3", "+", "k45"}], ")"}], "7"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"k12", "+", "s1"}], ")"}], "3"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"k12", "+", "k3", "+", "s2"}], ")"}], "5"]}]]}], ",", 
           RowBox[{"-", 
            FractionBox[
             RowBox[{"708480", " ", 
              SuperscriptBox["k12", "3"], " ", 
              SuperscriptBox["k3", "3"]}], 
             RowBox[{
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"k12", "+", "k3", "+", "k45"}], ")"}], "7"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"k12", "+", "s1"}], ")"}], "3"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"k12", "+", "k3", "+", "s2"}], ")"}], "5"]}]]}], ",", 
           RowBox[{"-", 
            FractionBox[
             RowBox[{"285120", " ", 
              SuperscriptBox["k12", "2"], " ", 
              SuperscriptBox["k3", "4"]}], 
             RowBox[{
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"k12", "+", "k3", "+", "k45"}], ")"}], "7"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"k12", "+", "s1"}], ")"}], "3"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"k12", "+", "k3", "+", "s2"}], ")"}], "5"]}]]}], ",", 
           RowBox[{"-", 
            FractionBox[
             RowBox[{"51840", " ", "k12", " ", 
              SuperscriptBox["k3", "5"]}], 
             RowBox[{
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"k12", "+", "k3", "+", "k45"}], ")"}], "7"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"k12", "+", "s1"}], ")"}], "3"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"k12", "+", "k3", "+", "s2"}], ")"}], "5"]}]]}], ",", 
           RowBox[{"-", 
            FractionBox[
             RowBox[{"4320", " ", 
              SuperscriptBox["k3", "6"]}], 
             RowBox[{
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"k12", "+", "k3", "+", "k45"}], ")"}], "7"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"k12", "+", "s1"}], ")"}], "3"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"k12", "+", "k3", "+", "s2"}], ")"}], "5"]}]]}], ",", 
           RowBox[{"-", 
            FractionBox[
             RowBox[{"146880", " ", 
              SuperscriptBox["k12", "5"], " ", "k45"}], 
             RowBox[{
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"k12", "+", "k3", "+", "k45"}], ")"}], "7"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"k12", "+", "s1"}], ")"}], "3"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"k12", "+", "k3", "+", "s2"}], ")"}], "5"]}]]}], ",", 
           TemplateBox[{"2148"},
            "OutputSizeLimit`Skeleton"], ",", 
           FractionBox[
            RowBox[{"2160", " ", 
             SuperscriptBox["k3", "2"], " ", 
             SuperscriptBox["s2", "2"]}], 
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"k12", "+", "k3", "+", "k45"}], ")"}], "5"], " ", "s1",
              " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"k3", "+", "k45", "+", "s1"}], ")"}], "3"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"k12", "+", "k3", "+", "s2"}], ")"}], "3"], " ", 
             RowBox[{"(", 
              RowBox[{"k3", "+", "s1", "+", "s2"}], ")"}]}]], ",", 
           FractionBox[
            RowBox[{"1080", " ", "k12", " ", "k45", " ", 
             SuperscriptBox["s2", "2"]}], 
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"k12", "+", "k3", "+", "k45"}], ")"}], "5"], " ", "s1",
              " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"k3", "+", "k45", "+", "s1"}], ")"}], "3"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"k12", "+", "k3", "+", "s2"}], ")"}], "3"], " ", 
             RowBox[{"(", 
              RowBox[{"k3", "+", "s1", "+", "s2"}], ")"}]}]], ",", 
           FractionBox[
            RowBox[{"4320", " ", "k3", " ", "k45", " ", 
             SuperscriptBox["s2", "2"]}], 
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"k12", "+", "k3", "+", "k45"}], ")"}], "5"], " ", "s1",
              " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"k3", "+", "k45", "+", "s1"}], ")"}], "3"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"k12", "+", "k3", "+", "s2"}], ")"}], "3"], " ", 
             RowBox[{"(", 
              RowBox[{"k3", "+", "s1", "+", "s2"}], ")"}]}]], ",", 
           FractionBox[
            RowBox[{"2160", " ", 
             SuperscriptBox["k45", "2"], " ", 
             SuperscriptBox["s2", "2"]}], 
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"k12", "+", "k3", "+", "k45"}], ")"}], "5"], " ", "s1",
              " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"k3", "+", "k45", "+", "s1"}], ")"}], "3"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"k12", "+", "k3", "+", "s2"}], ")"}], "3"], " ", 
             RowBox[{"(", 
              RowBox[{"k3", "+", "s1", "+", "s2"}], ")"}]}]], ",", 
           FractionBox[
            RowBox[{"1296", " ", "s1", " ", 
             SuperscriptBox["s2", "2"]}], 
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"k12", "+", "k3", "+", "k45"}], ")"}], "5"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"k3", "+", "k45", "+", "s1"}], ")"}], "3"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"k12", "+", "k3", "+", "s2"}], ")"}], "3"], " ", 
             RowBox[{"(", 
              RowBox[{"k3", "+", "s1", "+", "s2"}], ")"}]}]], ",", 
           FractionBox["216", 
            RowBox[{"s1", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"k12", "+", "s1"}], ")"}], "3"], " ", "s2", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"k45", "+", "s2"}], ")"}], "3"], " ", 
             RowBox[{"(", 
              RowBox[{"k3", "+", "s1", "+", "s2"}], ")"}]}]], ",", 
           RowBox[{"-", 
            FractionBox["216", 
             RowBox[{"s1", " ", "s2", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"k12", "+", "k3", "+", "s2"}], ")"}], "3"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"k45", "+", "s2"}], ")"}], "3"], " ", 
              RowBox[{"(", 
               RowBox[{"k3", "+", "s1", "+", "s2"}], ")"}]}]]}]}], "}"}],
         Short[#, 5]& ],
        BaseStyle->{Deployed -> False},
        StripOnInput->False]},
      {GridBox[{
         {
          TagBox[
           TooltipBox[
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource[
                "FEStrings", "sizeBriefExplanation"], StandardForm],
               ImageSizeCache->{65., {3., 9.}}],
              StripOnInput->False,
              DynamicUpdating->True], "OSLText",
             StripOnInput->False],
            StyleBox[
             DynamicBox[
              ToBoxes[
               FEPrivate`FrontEndResource["FEStrings", "sizeExplanation"], 
               StandardForm]], DynamicUpdating -> True, StripOnInput -> 
             False]],
           Annotation[#, 
            Style[
             Dynamic[
              FEPrivate`FrontEndResource["FEStrings", "sizeExplanation"]], 
             DynamicUpdating -> True], "Tooltip"]& ], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowLess"], 
                StandardForm],
               ImageSizeCache->{52., {1., 9.}}],
              StripOnInput->False,
              DynamicUpdating->True], "OSLControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowLess"], 
                StandardForm],
               ImageSizeCache->{52., {1., 9.}}],
              StripOnInput->False,
              DynamicUpdating->True], "OSLControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, 25}],
           Appearance->None,
           BaselinePosition->Baseline,
           
           ButtonFunction:>OutputSizeLimit`ButtonFunction[
            OutputSizeLimit`Defer, 209, 19470807121793772637, 5/2],
           Enabled->True,
           Evaluator->Automatic,
           Method->"Queued"], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowMore"], 
                StandardForm],
               ImageSizeCache->{62., {1., 9.}}],
              StripOnInput->False,
              DynamicUpdating->True], "OSLControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowMore"], 
                StandardForm],
               ImageSizeCache->{62., {1., 9.}}],
              StripOnInput->False,
              DynamicUpdating->True], "OSLControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, 25}],
           Appearance->None,
           BaselinePosition->Baseline,
           
           ButtonFunction:>OutputSizeLimit`ButtonFunction[
            OutputSizeLimit`Defer, 209, 19470807121793772637, 5 2],
           Enabled->True,
           Evaluator->Automatic,
           Method->"Queued"], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowAll"], 
                StandardForm],
               ImageSizeCache->{44., {1., 9.}}],
              StripOnInput->False,
              DynamicUpdating->True], "OSLControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowAll"], 
                StandardForm],
               ImageSizeCache->{44., {1., 9.}}],
              StripOnInput->False,
              DynamicUpdating->True], "OSLControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, 25}],
           Appearance->None,
           BaselinePosition->Baseline,
           
           ButtonFunction:>OutputSizeLimit`ButtonFunction[
            OutputSizeLimit`Defer, 209, 19470807121793772637, Infinity],
           Enabled->True,
           Evaluator->Automatic,
           Method->"Queued"], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeChangeLimit"], 
                StandardForm],
               ImageSizeCache->{78., {1., 9.}}],
              StripOnInput->False,
              DynamicUpdating->True], "OSLControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeChangeLimit"], 
                StandardForm],
               ImageSizeCache->{78., {1., 9.}}],
              StripOnInput->False,
              DynamicUpdating->True], "OSLControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, 25}],
           Appearance->None,
           BaselinePosition->Baseline,
           ButtonFunction:>FrontEndExecute[{
              FrontEnd`SetOptions[
              FrontEnd`$FrontEnd, 
               FrontEnd`PreferencesSettings -> {"Page" -> "Advanced"}], 
              FrontEnd`FrontEndToken["PreferencesDialog"]}],
           Evaluator->None,
           Method->"Preemptive"]}
        },
        AutoDelete->False,
        FrameStyle->GrayLevel[0.85],
        GridBoxDividers->{"Columns" -> {False, {True}}},
        GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}
         ,
        GridBoxSpacings->{"Columns" -> {{2}}}]}
     },
     DefaultBaseStyle->"Column",
     GridBoxAlignment->{
      "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
       "RowsIndexed" -> {}},
     GridBoxDividers->{
      "Columns" -> {{False}}, "ColumnsIndexed" -> {}, "Rows" -> {{False}}, 
       "RowsIndexed" -> {}},
     GridBoxItemSize->{
      "Columns" -> {{Automatic}}, "ColumnsIndexed" -> {}, "Rows" -> {{1.}}, 
       "RowsIndexed" -> {}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.5599999999999999]}, 
         Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
         Offset[0.2], 
         Offset[1.2], {
          Offset[0.4]}, 
         Offset[0.2]}, "RowsIndexed" -> {}}],
    BaseStyle->"OutputSizeLimit",
    FrameMargins->{{12, 12}, {0, 15}},
    FrameStyle->GrayLevel[0.85],
    RoundingRadius->5,
    StripOnInput->False],
   Deploy,
   DefaultBaseStyle->"Deploy"],
  If[19470807121793772637 === $SessionID, 
   Out[209], Message[
     MessageName[Syntax, "noinfoker"]]; Missing["NotAvailable"]; 
   Null]]], "Output",
 CellChangeTimes->{3.820921336538134*^9, 3.821010643465114*^9, 
  3.8210183159715466`*^9, 
  3.82118534212286*^9},ExpressionUUID->"c5d684cd-cbd3-455e-91e9-6ee9d6bcb4ac"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[CapitalPsi]5veclistconj", "=", 
   RowBox[{"\[CapitalPsi]5veclist", "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"k1", "\[Rule]", 
       RowBox[{"-", "k1"}]}], ",", 
      RowBox[{"k2", "\[Rule]", 
       RowBox[{"-", "k2"}]}], ",", 
      RowBox[{"k3", "\[Rule]", 
       RowBox[{"-", "k3"}]}], ",", 
      RowBox[{"k4", "\[Rule]", 
       RowBox[{"-", "k4"}]}], ",", 
      RowBox[{"k5", "\[Rule]", 
       RowBox[{"-", "k5"}]}], ",", 
      RowBox[{"k12", "\[Rule]", 
       RowBox[{"-", "k12"}]}], ",", 
      RowBox[{"k45", "\[Rule]", 
       RowBox[{"-", "k45"}]}], ",", 
      RowBox[{"s2", "\[Rule]", 
       RowBox[{"-", "s2"}]}]}], "}"}]}]}], " ", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"Taking", " ", "HA", " ", "image"}], ",", " ", 
    RowBox[{
     RowBox[{
     "all", " ", "terms", " ", "are", " ", "manifestly", " ", "real", " ", 
      "so", " ", "only", " ", "need", " ", "to", " ", "take", " ", "k"}], 
     "\[Rule]", 
     RowBox[{"-", "k"}]}]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{"vecLHSlist", "=", 
  RowBox[{"Simplify", "[", 
   RowBox[{"\[CapitalPsi]5veclist", "+", "\[CapitalPsi]5veclistconj"}], "]"}],
   " ", 
  RowBox[{"(*", 
   RowBox[{
   "finding", " ", "the", " ", "LHS", " ", "of", " ", "the", " ", "COT"}], 
   "*)"}]}]}], "Input",
 CellChangeTimes->{{3.8209136419341593`*^9, 3.8209136685879374`*^9}, {
   3.8209203045254173`*^9, 3.8209203792125454`*^9}, {3.820920548700969*^9, 
   3.820920553020816*^9}, {3.821011244744844*^9, 3.8210112459757967`*^9}, {
   3.8210150960594606`*^9, 3.8210150964564877`*^9}, {3.821183729895418*^9, 
   3.8211838015079536`*^9}, {3.821183877939492*^9, 3.821183889875635*^9}, 
   3.8211883702469416`*^9},ExpressionUUID->"953b1d67-65a4-4d6d-8ed7-\
dfca089bc156"],

Cell[BoxData[
 InterpretationBox[
  TagBox[
   FrameBox[GridBox[{
      {
       ItemBox[
        TagBox[
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", 
            FractionBox[
             RowBox[{"120960", " ", 
              SuperscriptBox["k12", "6"]}], 
             RowBox[{
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "k12"}], "-", "k3", "-", "k45"}], ")"}], "7"], 
              " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "k12"}], "+", "s1"}], ")"}], "3"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "k12"}], "-", "k3", "-", "s2"}], ")"}], 
               "5"]}]]}], ",", 
           RowBox[{"-", 
            FractionBox[
             RowBox[{"518400", " ", 
              SuperscriptBox["k12", "5"], " ", "k3"}], 
             RowBox[{
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "k12"}], "-", "k3", "-", "k45"}], ")"}], "7"], 
              " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "k12"}], "+", "s1"}], ")"}], "3"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "k12"}], "-", "k3", "-", "s2"}], ")"}], 
               "5"]}]]}], ",", 
           RowBox[{"-", 
            FractionBox[
             RowBox[{"868320", " ", 
              SuperscriptBox["k12", "4"], " ", 
              SuperscriptBox["k3", "2"]}], 
             RowBox[{
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "k12"}], "-", "k3", "-", "k45"}], ")"}], "7"], 
              " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "k12"}], "+", "s1"}], ")"}], "3"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "k12"}], "-", "k3", "-", "s2"}], ")"}], 
               "5"]}]]}], ",", 
           RowBox[{"-", 
            FractionBox[
             RowBox[{"708480", " ", 
              SuperscriptBox["k12", "3"], " ", 
              SuperscriptBox["k3", "3"]}], 
             RowBox[{
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "k12"}], "-", "k3", "-", "k45"}], ")"}], "7"], 
              " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "k12"}], "+", "s1"}], ")"}], "3"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "k12"}], "-", "k3", "-", "s2"}], ")"}], 
               "5"]}]]}], ",", 
           RowBox[{"-", 
            FractionBox[
             RowBox[{"285120", " ", 
              SuperscriptBox["k12", "2"], " ", 
              SuperscriptBox["k3", "4"]}], 
             RowBox[{
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "k12"}], "-", "k3", "-", "k45"}], ")"}], "7"], 
              " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "k12"}], "+", "s1"}], ")"}], "3"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "k12"}], "-", "k3", "-", "s2"}], ")"}], 
               "5"]}]]}], ",", 
           RowBox[{"-", 
            FractionBox[
             RowBox[{"51840", " ", "k12", " ", 
              SuperscriptBox["k3", "5"]}], 
             RowBox[{
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "k12"}], "-", "k3", "-", "k45"}], ")"}], "7"], 
              " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "k12"}], "+", "s1"}], ")"}], "3"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "k12"}], "-", "k3", "-", "s2"}], ")"}], 
               "5"]}]]}], ",", 
           RowBox[{"-", 
            FractionBox[
             RowBox[{"4320", " ", 
              SuperscriptBox["k3", "6"]}], 
             RowBox[{
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "k12"}], "-", "k3", "-", "k45"}], ")"}], "7"], 
              " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "k12"}], "+", "s1"}], ")"}], "3"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "k12"}], "-", "k3", "-", "s2"}], ")"}], 
               "5"]}]]}], ",", 
           TemplateBox[{"2150"},
            "OutputSizeLimit`Skeleton"], ",", 
           FractionBox[
            RowBox[{"1080", " ", "k12", " ", "k45", " ", 
             SuperscriptBox["s2", "2"]}], 
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "k12"}], "-", "k3", "-", "k45"}], ")"}], "5"], 
             " ", "s1", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "k3"}], "-", "k45", "+", "s1"}], ")"}], "3"], 
             " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "k12"}], "-", "k3", "-", "s2"}], ")"}], "3"], 
             " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "k3"}], "+", "s1", "-", "s2"}], ")"}]}]], ",", 
           FractionBox[
            RowBox[{"4320", " ", "k3", " ", "k45", " ", 
             SuperscriptBox["s2", "2"]}], 
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "k12"}], "-", "k3", "-", "k45"}], ")"}], "5"], 
             " ", "s1", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "k3"}], "-", "k45", "+", "s1"}], ")"}], "3"], 
             " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "k12"}], "-", "k3", "-", "s2"}], ")"}], "3"], 
             " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "k3"}], "+", "s1", "-", "s2"}], ")"}]}]], ",", 
           FractionBox[
            RowBox[{"2160", " ", 
             SuperscriptBox["k45", "2"], " ", 
             SuperscriptBox["s2", "2"]}], 
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "k12"}], "-", "k3", "-", "k45"}], ")"}], "5"], 
             " ", "s1", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "k3"}], "-", "k45", "+", "s1"}], ")"}], "3"], 
             " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "k12"}], "-", "k3", "-", "s2"}], ")"}], "3"], 
             " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "k3"}], "+", "s1", "-", "s2"}], ")"}]}]], ",", 
           FractionBox[
            RowBox[{"1296", " ", "s1", " ", 
             SuperscriptBox["s2", "2"]}], 
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "k12"}], "-", "k3", "-", "k45"}], ")"}], "5"], 
             " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "k3"}], "-", "k45", "+", "s1"}], ")"}], "3"], 
             " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "k12"}], "-", "k3", "-", "s2"}], ")"}], "3"], 
             " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "k3"}], "+", "s1", "-", "s2"}], ")"}]}]], ",", 
           RowBox[{"-", 
            FractionBox["216", 
             RowBox[{"s1", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "k12"}], "+", "s1"}], ")"}], "3"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "k45"}], "-", "s2"}], ")"}], "3"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "k3"}], "+", "s1", "-", "s2"}], ")"}], " ", 
              "s2"}]]}], ",", 
           FractionBox["216", 
            RowBox[{"s1", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "k12"}], "-", "k3", "-", "s2"}], ")"}], "3"], 
             " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "k45"}], "-", "s2"}], ")"}], "3"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "k3"}], "+", "s1", "-", "s2"}], ")"}], " ", 
             "s2"}]]}], "}"}],
         Short[#, 5]& ],
        BaseStyle->{Deployed -> False},
        StripOnInput->False]},
      {GridBox[{
         {
          TagBox[
           TooltipBox[
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource[
                "FEStrings", "sizeBriefExplanation"], StandardForm],
               ImageSizeCache->{65., {3., 9.}}],
              StripOnInput->False,
              DynamicUpdating->True], "OSLText",
             StripOnInput->False],
            StyleBox[
             DynamicBox[
              ToBoxes[
               FEPrivate`FrontEndResource["FEStrings", "sizeExplanation"], 
               StandardForm]], DynamicUpdating -> True, StripOnInput -> 
             False]],
           Annotation[#, 
            Style[
             Dynamic[
              FEPrivate`FrontEndResource["FEStrings", "sizeExplanation"]], 
             DynamicUpdating -> True], "Tooltip"]& ], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowLess"], 
                StandardForm],
               ImageSizeCache->{52., {1., 9.}}],
              StripOnInput->False,
              DynamicUpdating->True], "OSLControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowLess"], 
                StandardForm]],
              StripOnInput->False,
              DynamicUpdating->True], "OSLControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, 25}],
           Appearance->None,
           BaselinePosition->Baseline,
           
           ButtonFunction:>OutputSizeLimit`ButtonFunction[
            OutputSizeLimit`Defer, 365, 19470807121793772637, 5/2],
           Enabled->True,
           Evaluator->Automatic,
           Method->"Queued"], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowMore"], 
                StandardForm],
               ImageSizeCache->{62., {1., 9.}}],
              StripOnInput->False,
              DynamicUpdating->True], "OSLControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowMore"], 
                StandardForm]],
              StripOnInput->False,
              DynamicUpdating->True], "OSLControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, 25}],
           Appearance->None,
           BaselinePosition->Baseline,
           
           ButtonFunction:>OutputSizeLimit`ButtonFunction[
            OutputSizeLimit`Defer, 365, 19470807121793772637, 5 2],
           Enabled->True,
           Evaluator->Automatic,
           Method->"Queued"], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowAll"], 
                StandardForm],
               ImageSizeCache->{44., {1., 9.}}],
              StripOnInput->False,
              DynamicUpdating->True], "OSLControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowAll"], 
                StandardForm]],
              StripOnInput->False,
              DynamicUpdating->True], "OSLControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, 25}],
           Appearance->None,
           BaselinePosition->Baseline,
           
           ButtonFunction:>OutputSizeLimit`ButtonFunction[
            OutputSizeLimit`Defer, 365, 19470807121793772637, Infinity],
           Enabled->True,
           Evaluator->Automatic,
           Method->"Queued"], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeChangeLimit"], 
                StandardForm],
               ImageSizeCache->{78., {1., 9.}}],
              StripOnInput->False,
              DynamicUpdating->True], "OSLControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeChangeLimit"], 
                StandardForm]],
              StripOnInput->False,
              DynamicUpdating->True], "OSLControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, 25}],
           Appearance->None,
           BaselinePosition->Baseline,
           ButtonFunction:>FrontEndExecute[{
              FrontEnd`SetOptions[
              FrontEnd`$FrontEnd, 
               FrontEnd`PreferencesSettings -> {"Page" -> "Advanced"}], 
              FrontEnd`FrontEndToken["PreferencesDialog"]}],
           Evaluator->None,
           Method->"Preemptive"]}
        },
        AutoDelete->False,
        FrameStyle->GrayLevel[0.85],
        GridBoxDividers->{"Columns" -> {False, {True}}},
        GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
        GridBoxSpacings->{"Columns" -> {{2}}}]}
     },
     DefaultBaseStyle->"Column",
     GridBoxAlignment->{
      "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
       "RowsIndexed" -> {}},
     GridBoxDividers->{
      "Columns" -> {{False}}, "ColumnsIndexed" -> {}, "Rows" -> {{False}}, 
       "RowsIndexed" -> {}},
     GridBoxItemSize->{
      "Columns" -> {{Automatic}}, "ColumnsIndexed" -> {}, "Rows" -> {{1.}}, 
       "RowsIndexed" -> {}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.5599999999999999]}, 
         Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
         Offset[0.2], 
         Offset[1.2], {
          Offset[0.4]}, 
         Offset[0.2]}, "RowsIndexed" -> {}}],
    BaseStyle->"OutputSizeLimit",
    FrameMargins->{{12, 12}, {0, 15}},
    FrameStyle->GrayLevel[0.85],
    RoundingRadius->5,
    StripOnInput->False],
   Deploy,
   DefaultBaseStyle->"Deploy"],
  If[19470807121793772637 === $SessionID, 
   Out[365], Message[
     MessageName[Syntax, "noinfoker"]]; Missing["NotAvailable"]; 
   Null]]], "Output",
 CellChangeTimes->{3.8209136629782524`*^9, 3.8209137930786886`*^9, 
  3.8209147573025756`*^9, 3.8210106475503955`*^9, 3.8210112474979043`*^9, 
  3.821018316332288*^9, 3.821185342363784*^9, 3.821187804568093*^9, 
  3.821188371297945*^9, 
  3.821200613346325*^9},ExpressionUUID->"d35855cf-c545-428b-b6fd-\
7412f4a85014"],

Cell[BoxData[
 InterpretationBox[
  TagBox[
   FrameBox[GridBox[{
      {
       ItemBox[
        TagBox[
         RowBox[{"{", 
          RowBox[{
           FractionBox[
            RowBox[{"241920", " ", 
             SuperscriptBox["k12", "6"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", 
                SuperscriptBox["k12", "2"], " ", "s1"}], "+", 
               SuperscriptBox["s1", "3"]}], ")"}]}], 
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"k12", "+", "k3", "+", "k45"}], ")"}], "7"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"k12", "-", "s1"}], ")"}], "3"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"k12", "+", "s1"}], ")"}], "3"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"k12", "+", "k3", "+", "s2"}], ")"}], "5"]}]], ",", 
           FractionBox[
            RowBox[{"1036800", " ", 
             SuperscriptBox["k12", "5"], " ", "k3", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", 
                SuperscriptBox["k12", "2"], " ", "s1"}], "+", 
               SuperscriptBox["s1", "3"]}], ")"}]}], 
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"k12", "+", "k3", "+", "k45"}], ")"}], "7"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"k12", "-", "s1"}], ")"}], "3"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"k12", "+", "s1"}], ")"}], "3"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"k12", "+", "k3", "+", "s2"}], ")"}], "5"]}]], ",", 
           FractionBox[
            RowBox[{"1736640", " ", 
             SuperscriptBox["k12", "4"], " ", 
             SuperscriptBox["k3", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", 
                SuperscriptBox["k12", "2"], " ", "s1"}], "+", 
               SuperscriptBox["s1", "3"]}], ")"}]}], 
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"k12", "+", "k3", "+", "k45"}], ")"}], "7"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"k12", "-", "s1"}], ")"}], "3"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"k12", "+", "s1"}], ")"}], "3"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"k12", "+", "k3", "+", "s2"}], ")"}], "5"]}]], ",", 
           FractionBox[
            RowBox[{"1416960", " ", 
             SuperscriptBox["k12", "3"], " ", 
             SuperscriptBox["k3", "3"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", 
                SuperscriptBox["k12", "2"], " ", "s1"}], "+", 
               SuperscriptBox["s1", "3"]}], ")"}]}], 
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"k12", "+", "k3", "+", "k45"}], ")"}], "7"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"k12", "-", "s1"}], ")"}], "3"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"k12", "+", "s1"}], ")"}], "3"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"k12", "+", "k3", "+", "s2"}], ")"}], "5"]}]], ",", 
           FractionBox[
            RowBox[{"570240", " ", 
             SuperscriptBox["k12", "2"], " ", 
             SuperscriptBox["k3", "4"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", 
                SuperscriptBox["k12", "2"], " ", "s1"}], "+", 
               SuperscriptBox["s1", "3"]}], ")"}]}], 
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"k12", "+", "k3", "+", "k45"}], ")"}], "7"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"k12", "-", "s1"}], ")"}], "3"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"k12", "+", "s1"}], ")"}], "3"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"k12", "+", "k3", "+", "s2"}], ")"}], "5"]}]], ",", 
           TemplateBox[{"2154"},
            "OutputSizeLimit`Skeleton"], ",", 
           FractionBox[
            RowBox[{"2160", " ", 
             SuperscriptBox["k45", "2"], " ", 
             SuperscriptBox["s2", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               FractionBox["1", 
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"k3", "+", "k45", "-", "s1"}], ")"}], "3"], " ", 
                 RowBox[{"(", 
                  RowBox[{"k3", "-", "s1", "+", "s2"}], ")"}]}]], "+", 
               FractionBox["1", 
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"k3", "+", "k45", "+", "s1"}], ")"}], "3"], " ", 
                 RowBox[{"(", 
                  RowBox[{"k3", "+", "s1", "+", "s2"}], ")"}]}]]}], ")"}]}], 
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"k12", "+", "k3", "+", "k45"}], ")"}], "5"], " ", "s1",
              " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"k12", "+", "k3", "+", "s2"}], ")"}], "3"]}]], ",", 
           FractionBox[
            RowBox[{"1296", " ", "s1", " ", 
             SuperscriptBox["s2", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               FractionBox["1", 
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"k3", "+", "k45", "-", "s1"}], ")"}], "3"], " ", 
                 RowBox[{"(", 
                  RowBox[{"k3", "-", "s1", "+", "s2"}], ")"}]}]], "+", 
               FractionBox["1", 
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"k3", "+", "k45", "+", "s1"}], ")"}], "3"], " ", 
                 RowBox[{"(", 
                  RowBox[{"k3", "+", "s1", "+", "s2"}], ")"}]}]]}], ")"}]}], 
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"k12", "+", "k3", "+", "k45"}], ")"}], "5"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"k12", "+", "k3", "+", "s2"}], ")"}], "3"]}]], ",", 
           FractionBox[
            RowBox[{"216", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                FractionBox["1", 
                 RowBox[{
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"k12", "-", "s1"}], ")"}], "3"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "k3"}], "+", "s1", "-", "s2"}], ")"}]}]]}], 
               "+", 
               FractionBox["1", 
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"k12", "+", "s1"}], ")"}], "3"], " ", 
                 RowBox[{"(", 
                  RowBox[{"k3", "+", "s1", "+", "s2"}], ")"}]}]]}], ")"}]}], 
            RowBox[{"s1", " ", "s2", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"k45", "+", "s2"}], ")"}], "3"]}]], ",", 
           FractionBox[
            RowBox[{"432", " ", 
             RowBox[{"(", 
              RowBox[{"k3", "+", "s2"}], ")"}]}], 
            RowBox[{"s1", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "k3"}], "+", "s1", "-", "s2"}], ")"}], " ", "s2", 
             " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"k12", "+", "k3", "+", "s2"}], ")"}], "3"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"k45", "+", "s2"}], ")"}], "3"], " ", 
             RowBox[{"(", 
              RowBox[{"k3", "+", "s1", "+", "s2"}], ")"}]}]]}], "}"}],
         Short[#, 5]& ],
        BaseStyle->{Deployed -> False},
        StripOnInput->False]},
      {GridBox[{
         {
          TagBox[
           TooltipBox[
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource[
                "FEStrings", "sizeBriefExplanation"], StandardForm],
               ImageSizeCache->{65., {3., 9.}}],
              StripOnInput->False,
              DynamicUpdating->True], "OSLText",
             StripOnInput->False],
            StyleBox[
             DynamicBox[
              ToBoxes[
               FEPrivate`FrontEndResource["FEStrings", "sizeExplanation"], 
               StandardForm]], DynamicUpdating -> True, StripOnInput -> 
             False]],
           Annotation[#, 
            Style[
             Dynamic[
              FEPrivate`FrontEndResource["FEStrings", "sizeExplanation"]], 
             DynamicUpdating -> True], "Tooltip"]& ], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowLess"], 
                StandardForm],
               ImageSizeCache->{52., {1., 9.}}],
              StripOnInput->False,
              DynamicUpdating->True], "OSLControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowLess"], 
                StandardForm]],
              StripOnInput->False,
              DynamicUpdating->True], "OSLControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, 25}],
           Appearance->None,
           BaselinePosition->Baseline,
           
           ButtonFunction:>OutputSizeLimit`ButtonFunction[
            OutputSizeLimit`Defer, 366, 19470807121793772637, 5/2],
           Enabled->True,
           Evaluator->Automatic,
           Method->"Queued"], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowMore"], 
                StandardForm],
               ImageSizeCache->{62., {1., 9.}}],
              StripOnInput->False,
              DynamicUpdating->True], "OSLControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowMore"], 
                StandardForm]],
              StripOnInput->False,
              DynamicUpdating->True], "OSLControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, 25}],
           Appearance->None,
           BaselinePosition->Baseline,
           
           ButtonFunction:>OutputSizeLimit`ButtonFunction[
            OutputSizeLimit`Defer, 366, 19470807121793772637, 5 2],
           Enabled->True,
           Evaluator->Automatic,
           Method->"Queued"], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowAll"], 
                StandardForm],
               ImageSizeCache->{44., {1., 9.}}],
              StripOnInput->False,
              DynamicUpdating->True], "OSLControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowAll"], 
                StandardForm],
               ImageSizeCache->{44., {1., 9.}}],
              StripOnInput->False,
              DynamicUpdating->True], "OSLControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, 25}],
           Appearance->None,
           BaselinePosition->Baseline,
           
           ButtonFunction:>OutputSizeLimit`ButtonFunction[
            OutputSizeLimit`Defer, 366, 19470807121793772637, Infinity],
           Enabled->True,
           Evaluator->Automatic,
           Method->"Queued"], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeChangeLimit"], 
                StandardForm],
               ImageSizeCache->{78., {1., 9.}}],
              StripOnInput->False,
              DynamicUpdating->True], "OSLControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeChangeLimit"], 
                StandardForm],
               ImageSizeCache->{78., {1., 9.}}],
              StripOnInput->False,
              DynamicUpdating->True], "OSLControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, 25}],
           Appearance->None,
           BaselinePosition->Baseline,
           ButtonFunction:>FrontEndExecute[{
              FrontEnd`SetOptions[
              FrontEnd`$FrontEnd, 
               FrontEnd`PreferencesSettings -> {"Page" -> "Advanced"}], 
              FrontEnd`FrontEndToken["PreferencesDialog"]}],
           Evaluator->None,
           Method->"Preemptive"]}
        },
        AutoDelete->False,
        FrameStyle->GrayLevel[0.85],
        GridBoxDividers->{"Columns" -> {False, {True}}},
        GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
        GridBoxSpacings->{"Columns" -> {{2}}}]}
     },
     DefaultBaseStyle->"Column",
     GridBoxAlignment->{
      "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
       "RowsIndexed" -> {}},
     GridBoxDividers->{
      "Columns" -> {{False}}, "ColumnsIndexed" -> {}, "Rows" -> {{False}}, 
       "RowsIndexed" -> {}},
     GridBoxItemSize->{
      "Columns" -> {{Automatic}}, "ColumnsIndexed" -> {}, "Rows" -> {{1.}}, 
       "RowsIndexed" -> {}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.5599999999999999]}, 
         Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
         Offset[0.2], 
         Offset[1.2], {
          Offset[0.4]}, 
         Offset[0.2]}, "RowsIndexed" -> {}}],
    BaseStyle->"OutputSizeLimit",
    FrameMargins->{{12, 12}, {0, 15}},
    FrameStyle->GrayLevel[0.85],
    RoundingRadius->5,
    StripOnInput->False],
   Deploy,
   DefaultBaseStyle->"Deploy"],
  If[19470807121793772637 === $SessionID, 
   Out[366], Message[
     MessageName[Syntax, "noinfoker"]]; Missing["NotAvailable"]; 
   Null]]], "Output",
 CellChangeTimes->{3.8209136629782524`*^9, 3.8209137930786886`*^9, 
  3.8209147573025756`*^9, 3.8210106475503955`*^9, 3.8210112474979043`*^9, 
  3.821018316332288*^9, 3.821185342363784*^9, 3.821187804568093*^9, 
  3.821188371297945*^9, 
  3.821201277566815*^9},ExpressionUUID->"abbef56a-8b52-4d18-aff0-\
eade6b650d51"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"vecLHS", "=", 
  RowBox[{"Simplify", "[", 
   RowBox[{"Total", "@", "vecLHSlist"}], "]"}], " ", 
  RowBox[{"(*", 
   RowBox[{
   "Summing", " ", "and", " ", "Simplifying", " ", "the", " ", "LHS"}], 
   "*)"}]}]], "Input",
 CellChangeTimes->{{3.8209148754678*^9, 3.8209148801241035`*^9}, {
  3.8210146503366747`*^9, 3.8210146603771887`*^9}, {3.821015100698575*^9, 
  3.8210151022645726`*^9}, {3.821022247213415*^9, 3.8210222480266724`*^9}, {
  3.8211838041989603`*^9, 
  3.821183832036262*^9}},ExpressionUUID->"df7a49d7-1c4b-4bd1-a068-\
82ab64e06909"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{"3456", " ", 
    SuperscriptBox["s1", "3"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"3", " ", 
       SuperscriptBox["k12", "2"]}], "+", 
      SuperscriptBox["s1", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "40"}], " ", 
       SuperscriptBox["k3", "9"], " ", 
       SuperscriptBox["s2", "2"]}], "+", 
      RowBox[{"5", " ", 
       SuperscriptBox["k3", "8"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"21", " ", 
          SuperscriptBox["k45", "3"]}], "+", 
         RowBox[{"63", " ", 
          SuperscriptBox["k45", "2"], " ", "s2"}], "-", 
         RowBox[{"17", " ", "k45", " ", 
          SuperscriptBox["s2", "2"]}], "-", 
         RowBox[{"27", " ", 
          SuperscriptBox["s2", "3"]}]}], ")"}]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["k3", "7"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"189", " ", 
          SuperscriptBox["k45", "4"]}], "+", 
         RowBox[{"882", " ", 
          SuperscriptBox["k45", "3"], " ", "s2"}], "+", 
         RowBox[{"612", " ", 
          SuperscriptBox["k45", "2"], " ", 
          SuperscriptBox["s2", "2"]}], "+", 
         RowBox[{"48", " ", 
          SuperscriptBox["s1", "2"], " ", 
          SuperscriptBox["s2", "2"]}], "-", 
         RowBox[{"66", " ", "k45", " ", 
          SuperscriptBox["s2", "3"]}], "-", 
         RowBox[{"97", " ", 
          SuperscriptBox["s2", "4"]}]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["k3", "6"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"525", " ", 
          SuperscriptBox["k45", "5"]}], "+", 
         RowBox[{"3843", " ", 
          SuperscriptBox["k45", "4"], " ", "s2"}], "+", 
         RowBox[{"252", " ", 
          SuperscriptBox["s1", "2"], " ", 
          SuperscriptBox["s2", "3"]}], "-", 
         RowBox[{"149", " ", 
          SuperscriptBox["s2", "5"]}], "+", 
         RowBox[{
          SuperscriptBox["k45", "3"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "84"}], " ", 
             SuperscriptBox["s1", "2"]}], "+", 
            RowBox[{"5574", " ", 
             SuperscriptBox["s2", "2"]}]}], ")"}]}], "-", 
         RowBox[{"6", " ", 
          SuperscriptBox["k45", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"42", " ", 
             SuperscriptBox["s1", "2"], " ", "s2"}], "-", 
            RowBox[{"419", " ", 
             SuperscriptBox["s2", "3"]}]}], ")"}]}], "+", 
         RowBox[{"k45", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"308", " ", 
             SuperscriptBox["s1", "2"], " ", 
             SuperscriptBox["s2", "2"]}], "+", 
            RowBox[{"13", " ", 
             SuperscriptBox["s2", "4"]}]}], ")"}]}]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"k45", "+", "s2"}], ")"}], "3"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"9", " ", 
          SuperscriptBox["s1", "8"]}], "-", 
         RowBox[{"7", " ", 
          SuperscriptBox["s1", "6"], " ", 
          SuperscriptBox["s2", "2"]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["s1", "4"], " ", 
          SuperscriptBox["s2", "4"]}], "-", 
         RowBox[{"3", " ", 
          SuperscriptBox["k45", "6"], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["s1", "2"], "-", 
            RowBox[{"5", " ", 
             SuperscriptBox["s2", "2"]}]}], ")"}]}], "+", 
         RowBox[{"5", " ", 
          SuperscriptBox["k45", "4"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"3", " ", 
             SuperscriptBox["s1", "4"]}], "-", 
            RowBox[{"17", " ", 
             SuperscriptBox["s1", "2"], " ", 
             SuperscriptBox["s2", "2"]}], "+", 
            RowBox[{"10", " ", 
             SuperscriptBox["s2", "4"]}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["k45", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"75", " ", 
             SuperscriptBox["s1", "6"]}], "-", 
            RowBox[{"115", " ", 
             SuperscriptBox["s1", "4"], " ", 
             SuperscriptBox["s2", "2"]}], "+", 
            RowBox[{"44", " ", 
             SuperscriptBox["s1", "2"], " ", 
             SuperscriptBox["s2", "4"]}]}], ")"}]}]}], ")"}]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["k3", "5"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"180", " ", 
          SuperscriptBox["k45", "6"]}], "+", 
         RowBox[{"2115", " ", 
          SuperscriptBox["k45", "5"], " ", "s2"}], "-", 
         RowBox[{"24", " ", 
          SuperscriptBox["s1", "4"], " ", 
          SuperscriptBox["s2", "2"]}], "+", 
         RowBox[{"131", " ", 
          SuperscriptBox["s1", "2"], " ", 
          SuperscriptBox["s2", "4"]}], "-", 
         RowBox[{"30", " ", 
          SuperscriptBox["s2", "6"]}], "+", 
         RowBox[{
          SuperscriptBox["k45", "4"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "231"}], " ", 
             SuperscriptBox["s1", "2"]}], "+", 
            RowBox[{"4920", " ", 
             SuperscriptBox["s2", "2"]}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["k45", "3"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "630"}], " ", 
             SuperscriptBox["s1", "2"], " ", "s2"}], "+", 
            RowBox[{"4380", " ", 
             SuperscriptBox["s2", "3"]}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["k45", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "44"}], " ", 
             SuperscriptBox["s1", "2"], " ", 
             SuperscriptBox["s2", "2"]}], "+", 
            RowBox[{"1530", " ", 
             SuperscriptBox["s2", "4"]}]}], ")"}]}], "+", 
         RowBox[{"k45", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"438", " ", 
             SuperscriptBox["s1", "2"], " ", 
             SuperscriptBox["s2", "3"]}], "+", 
            RowBox[{"65", " ", 
             SuperscriptBox["s2", "5"]}]}], ")"}]}]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["k3", "4"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"135", " ", 
          SuperscriptBox["k45", "7"]}], "+", 
         RowBox[{"2565", " ", 
          SuperscriptBox["k45", "6"], " ", "s2"}], "-", 
         RowBox[{"90", " ", 
          SuperscriptBox["s1", "4"], " ", 
          SuperscriptBox["s2", "3"]}], "+", 
         RowBox[{"147", " ", 
          SuperscriptBox["s1", "2"], " ", 
          SuperscriptBox["s2", "5"]}], "-", 
         RowBox[{"10", " ", 
          SuperscriptBox["s2", "7"]}], "+", 
         RowBox[{
          SuperscriptBox["k45", "5"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "735"}], " ", 
             SuperscriptBox["s1", "2"]}], "+", 
            RowBox[{"8910", " ", 
             SuperscriptBox["s2", "2"]}]}], ")"}]}], "-", 
         RowBox[{"9", " ", 
          SuperscriptBox["k45", "4"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"301", " ", 
             SuperscriptBox["s1", "2"], " ", "s2"}], "-", 
            RowBox[{"1370", " ", 
             SuperscriptBox["s2", "3"]}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["k45", "3"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "138"}], " ", 
             SuperscriptBox["s1", "4"]}], "-", 
            RowBox[{"2162", " ", 
             SuperscriptBox["s1", "2"], " ", 
             SuperscriptBox["s2", "2"]}], "+", 
            RowBox[{"8025", " ", 
             SuperscriptBox["s2", "4"]}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["k45", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "414"}], " ", 
             SuperscriptBox["s1", "4"], " ", "s2"}], "+", 
            RowBox[{"978", " ", 
             SuperscriptBox["s1", "2"], " ", 
             SuperscriptBox["s2", "3"]}], "+", 
            RowBox[{"2115", " ", 
             SuperscriptBox["s2", "5"]}]}], ")"}]}], "+", 
         RowBox[{"k45", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "334"}], " ", 
             SuperscriptBox["s1", "4"], " ", 
             SuperscriptBox["s2", "2"]}], "+", 
            RowBox[{"1121", " ", 
             SuperscriptBox["s1", "2"], " ", 
             SuperscriptBox["s2", "4"]}], "+", 
            RowBox[{"90", " ", 
             SuperscriptBox["s2", "6"]}]}], ")"}]}]}], ")"}]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["k3", "3"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"15", " ", 
          SuperscriptBox["k45", "8"]}], "+", 
         RowBox[{"450", " ", 
          SuperscriptBox["k45", "7"], " ", "s2"}], "-", 
         RowBox[{"16", " ", 
          SuperscriptBox["s1", "6"], " ", 
          SuperscriptBox["s2", "2"]}], "-", 
         RowBox[{"19", " ", 
          SuperscriptBox["s1", "4"], " ", 
          SuperscriptBox["s2", "4"]}], "+", 
         RowBox[{"24", " ", 
          SuperscriptBox["s1", "2"], " ", 
          SuperscriptBox["s2", "6"]}], "+", 
         RowBox[{
          SuperscriptBox["k45", "6"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "240"}], " ", 
             SuperscriptBox["s1", "2"]}], "+", 
            RowBox[{"2210", " ", 
             SuperscriptBox["s2", "2"]}]}], ")"}]}], "-", 
         RowBox[{"30", " ", 
          SuperscriptBox["k45", "5"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"45", " ", 
             SuperscriptBox["s1", "2"], " ", "s2"}], "-", 
            RowBox[{"146", " ", 
             SuperscriptBox["s2", "3"]}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["k45", "4"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "57"}], " ", 
             SuperscriptBox["s1", "4"]}], "-", 
            RowBox[{"2108", " ", 
             SuperscriptBox["s1", "2"], " ", 
             SuperscriptBox["s2", "2"]}], "+", 
            RowBox[{"4425", " ", 
             SuperscriptBox["s2", "4"]}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["k45", "3"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "522"}], " ", 
             SuperscriptBox["s1", "4"], " ", "s2"}], "-", 
            RowBox[{"384", " ", 
             SuperscriptBox["s1", "2"], " ", 
             SuperscriptBox["s2", "3"]}], "+", 
            RowBox[{"2120", " ", 
             SuperscriptBox["s2", "5"]}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["k45", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "724"}], " ", 
             SuperscriptBox["s1", "4"], " ", 
             SuperscriptBox["s2", "2"]}], "+", 
            RowBox[{"836", " ", 
             SuperscriptBox["s1", "2"], " ", 
             SuperscriptBox["s2", "4"]}], "+", 
            RowBox[{"390", " ", 
             SuperscriptBox["s2", "6"]}]}], ")"}]}], "+", 
         RowBox[{"k45", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "390"}], " ", 
             SuperscriptBox["s1", "4"], " ", 
             SuperscriptBox["s2", "3"]}], "+", 
            RowBox[{"422", " ", 
             SuperscriptBox["s1", "2"], " ", 
             SuperscriptBox["s2", "5"]}], "+", 
            RowBox[{"10", " ", 
             SuperscriptBox["s2", "7"]}]}], ")"}]}]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["k3", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"3", " ", 
          SuperscriptBox["k45", "9"]}], "+", 
         RowBox[{"189", " ", 
          SuperscriptBox["k45", "8"], " ", "s2"}], "-", 
         RowBox[{"36", " ", 
          SuperscriptBox["s1", "6"], " ", 
          SuperscriptBox["s2", "3"]}], "+", 
         RowBox[{"9", " ", 
          SuperscriptBox["s1", "4"], " ", 
          SuperscriptBox["s2", "5"]}], "+", 
         RowBox[{"8", " ", 
          SuperscriptBox["s1", "2"], " ", 
          SuperscriptBox["s2", "7"]}], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["k45", "7"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"75", " ", 
             SuperscriptBox["s1", "2"]}], "-", 
            RowBox[{"617", " ", 
             SuperscriptBox["s2", "2"]}]}], ")"}]}], "-", 
         RowBox[{"78", " ", 
          SuperscriptBox["k45", "6"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"15", " ", 
             SuperscriptBox["s1", "2"], " ", "s2"}], "-", 
            RowBox[{"41", " ", 
             SuperscriptBox["s2", "3"]}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["k45", "5"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"135", " ", 
             SuperscriptBox["s1", "4"]}], "-", 
            RowBox[{"3320", " ", 
             SuperscriptBox["s1", "2"], " ", 
             SuperscriptBox["s2", "2"]}], "+", 
            RowBox[{"4731", " ", 
             SuperscriptBox["s2", "4"]}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["k45", "4"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "783"}], " ", 
             SuperscriptBox["s1", "4"], " ", "s2"}], "-", 
            RowBox[{"2304", " ", 
             SuperscriptBox["s1", "2"], " ", 
             SuperscriptBox["s2", "3"]}], "+", 
            RowBox[{"3565", " ", 
             SuperscriptBox["s2", "5"]}]}], ")"}]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["k45", "3"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"54", " ", 
             SuperscriptBox["s1", "6"]}], "-", 
            RowBox[{"951", " ", 
             SuperscriptBox["s1", "4"], " ", 
             SuperscriptBox["s2", "2"]}], "+", 
            RowBox[{"319", " ", 
             SuperscriptBox["s1", "2"], " ", 
             SuperscriptBox["s2", "4"]}], "+", 
            RowBox[{"600", " ", 
             SuperscriptBox["s2", "6"]}]}], ")"}]}], "+", 
         RowBox[{"k45", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"84", " ", 
             SuperscriptBox["s1", "6"], " ", 
             SuperscriptBox["s2", "2"]}], "-", 
            RowBox[{"537", " ", 
             SuperscriptBox["s1", "4"], " ", 
             SuperscriptBox["s2", "4"]}], "+", 
            RowBox[{"336", " ", 
             SuperscriptBox["s1", "2"], " ", 
             SuperscriptBox["s2", "6"]}]}], ")"}]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["k45", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"162", " ", 
             SuperscriptBox["s1", "6"], " ", "s2"}], "-", 
            RowBox[{"909", " ", 
             SuperscriptBox["s1", "4"], " ", 
             SuperscriptBox["s2", "3"]}], "+", 
            RowBox[{"629", " ", 
             SuperscriptBox["s1", "2"], " ", 
             SuperscriptBox["s2", "5"]}], "+", 
            RowBox[{"60", " ", 
             SuperscriptBox["s2", "7"]}]}], ")"}]}]}], ")"}]}], "+", 
      RowBox[{"2", " ", "k3", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"9", " ", 
          SuperscriptBox["k45", "9"], " ", "s2"}], "-", 
         RowBox[{"3", " ", 
          SuperscriptBox["k45", "8"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"5", " ", 
             SuperscriptBox["s1", "2"]}], "-", 
            RowBox[{"34", " ", 
             SuperscriptBox["s2", "2"]}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["k45", "7"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "90"}], " ", 
             SuperscriptBox["s1", "2"], " ", "s2"}], "+", 
            RowBox[{"282", " ", 
             SuperscriptBox["s2", "3"]}]}], ")"}]}], "+", 
         RowBox[{"3", " ", 
          SuperscriptBox["s1", "4"], " ", 
          SuperscriptBox["s2", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"4", " ", 
             SuperscriptBox["s1", "4"]}], "-", 
            RowBox[{"5", " ", 
             SuperscriptBox["s1", "2"], " ", 
             SuperscriptBox["s2", "2"]}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["s2", "4"]}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["k45", "6"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"60", " ", 
             SuperscriptBox["s1", "4"]}], "-", 
            RowBox[{"530", " ", 
             SuperscriptBox["s1", "2"], " ", 
             SuperscriptBox["s2", "2"]}], "+", 
            RowBox[{"574", " ", 
             SuperscriptBox["s2", "4"]}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["k45", "5"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "45"}], " ", 
             SuperscriptBox["s1", "4"], " ", "s2"}], "-", 
            RowBox[{"720", " ", 
             SuperscriptBox["s1", "2"], " ", 
             SuperscriptBox["s2", "3"]}], "+", 
            RowBox[{"663", " ", 
             SuperscriptBox["s2", "5"]}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["k45", "4"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"99", " ", 
             SuperscriptBox["s1", "6"]}], "-", 
            RowBox[{"412", " ", 
             SuperscriptBox["s1", "4"], " ", 
             SuperscriptBox["s2", "2"]}], "-", 
            RowBox[{"193", " ", 
             SuperscriptBox["s1", "2"], " ", 
             SuperscriptBox["s2", "4"]}], "+", 
            RowBox[{"360", " ", 
             SuperscriptBox["s2", "6"]}]}], ")"}]}], "+", 
         RowBox[{"6", " ", 
          SuperscriptBox["k45", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"26", " ", 
             SuperscriptBox["s1", "6"], " ", 
             SuperscriptBox["s2", "2"]}], "-", 
            RowBox[{"69", " ", 
             SuperscriptBox["s1", "4"], " ", 
             SuperscriptBox["s2", "4"]}], "+", 
            RowBox[{"35", " ", 
             SuperscriptBox["s1", "2"], " ", 
             SuperscriptBox["s2", "6"]}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["k45", "3"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"270", " ", 
             SuperscriptBox["s1", "6"], " ", "s2"}], "-", 
            RowBox[{"732", " ", 
             SuperscriptBox["s1", "4"], " ", 
             SuperscriptBox["s2", "3"]}], "+", 
            RowBox[{"304", " ", 
             SuperscriptBox["s1", "2"], " ", 
             SuperscriptBox["s2", "5"]}], "+", 
            RowBox[{"70", " ", 
             SuperscriptBox["s2", "7"]}]}], ")"}]}], "+", 
         RowBox[{"k45", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"18", " ", 
             SuperscriptBox["s1", "6"], " ", 
             SuperscriptBox["s2", "3"]}], "-", 
            RowBox[{"55", " ", 
             SuperscriptBox["s1", "4"], " ", 
             SuperscriptBox["s2", "5"]}], "+", 
            RowBox[{"26", " ", 
             SuperscriptBox["s1", "2"], " ", 
             SuperscriptBox["s2", "7"]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], 
   ")"}], "/", 
  RowBox[{"(", 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"k12", "-", "s1"}], ")"}], "3"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"k3", "+", "k45", "-", "s1"}], ")"}], "5"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"k12", "+", "s1"}], ")"}], "3"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"k3", "+", "k45", "+", "s1"}], ")"}], "5"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"k45", "+", "s2"}], ")"}], "3"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"k3", "-", "s1", "+", "s2"}], ")"}], "3"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"k3", "+", "s1", "+", "s2"}], ")"}], "3"]}], ")"}]}]], "Output",
 CellChangeTimes->{3.8209148811792793`*^9, 3.8210146741144333`*^9, 
  3.821015117292902*^9, 3.821020854444214*^9, 3.821022264084979*^9, 
  3.8212013173013887`*^9},ExpressionUUID->"60bbdd38-1561-481e-a076-\
11f7d5444834"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"vecRHS", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"Simplify", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"H", "^", "2"}], "/", 
       RowBox[{"(", 
        RowBox[{"2", 
         RowBox[{"s1", "^", "3"}]}], ")"}]}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"psi4vec", "[", 
         RowBox[{
          RowBox[{"s1", "+", "k3"}], ",", "k45", ",", "s2", ",", "s1", ",", 
          "k3", ",", "k4", ",", "k5", ",", "vecs1", ",", "vecs2"}], "]"}], 
        "-", 
        RowBox[{"psi4vec", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "s1"}], "+", "k3"}], ",", "k45", ",", "s2", ",", 
          RowBox[{"-", "s1"}], ",", "k3", ",", "k4", ",", "k5", ",", "vecs1", 
          ",", "vecs2"}], "]"}]}], ")"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"psi3", "[", 
         RowBox[{"k1", ",", "k2", ",", "s1"}], "]"}], "-", 
        RowBox[{"psi3", "[", 
         RowBox[{"k1", ",", "k2", ",", 
          RowBox[{"-", "s1"}]}], "]"}]}], ")"}]}], "]"}], "/", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["H", "7"], " ", 
      SuperscriptBox["k1", "2"], " ", 
      SuperscriptBox["k2", "2"], " ", 
      SuperscriptBox["k3", "2"], " ", 
      SuperscriptBox["k4", "2"], " ", 
      SuperscriptBox["k5", "2"], 
      RowBox[{"vecs1", ".", "vecs2"}]}], ")"}]}], "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"k1", "+", "k2"}], "\[Rule]", "k12"}], ",", 
     RowBox[{
      RowBox[{"k4", "+", "k5"}], "\[Rule]", "k45"}]}], 
    "}"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"finding", " ", "the", " ", "RHS"}], "*)"}]}]}], "Input",
 CellChangeTimes->{{3.820915132414067*^9, 3.8209151886363907`*^9}, {
   3.820915228364845*^9, 3.820915273420387*^9}, {3.8209153056444187`*^9, 
   3.820915316061002*^9}, {3.8209153792463093`*^9, 3.8209154169725823`*^9}, 
   3.8209154618874016`*^9, {3.82091551754955*^9, 3.8209155202395086`*^9}, {
   3.8210149238034406`*^9, 3.821014985034159*^9}, 3.8210150651625066`*^9, {
   3.8210163349231925`*^9, 3.8210163732269077`*^9}, 3.8210164170343375`*^9, {
   3.821183808822004*^9, 
   3.8211838402286263`*^9}},ExpressionUUID->"a525ac35-1989-42d9-9920-\
652fc6572e3c"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", 
   RowBox[{"s1", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"k45", "+", "s2"}], ")"}], "3"]}]], 
  RowBox[{"432", " ", 
   RowBox[{"(", 
    RowBox[{
     FractionBox["1", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"k12", "-", "s1"}], ")"}], "3"]], "-", 
     FractionBox["1", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"k12", "+", "s1"}], ")"}], "3"]]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      FractionBox["1", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"k3", "+", "k45", "-", "s1"}], ")"}], "5"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"k3", "-", "s1", "+", "s2"}], ")"}], "3"]}]], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"k3", "+", "k45", "-", "s1"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"k3", "-", "s1", "+", "s2"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "3"}], " ", 
            SuperscriptBox["k45", "3"], " ", 
            RowBox[{"(", 
             RowBox[{"k3", "-", "s1"}], ")"}]}], "-", 
           RowBox[{"3", " ", 
            SuperscriptBox["k45", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"3", " ", "k3"}], "+", 
              RowBox[{"2", " ", "k45"}], "-", 
              RowBox[{"3", " ", "s1"}]}], ")"}], " ", "s2"}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "k3"}], "+", 
              RowBox[{"3", " ", "k45"}], "-", 
              RowBox[{"2", " ", "s1"}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"k3", "-", 
              RowBox[{"2", " ", "k45"}], "-", "s1"}], ")"}], " ", 
            SuperscriptBox["s2", "2"]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"k3", "-", 
              RowBox[{"2", " ", "k45"}], "-", "s1"}], ")"}], " ", 
            SuperscriptBox["s2", "3"]}]}], ")"}]}], "-", 
        RowBox[{"s1", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "3"}], " ", 
            SuperscriptBox["k45", "3"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"5", " ", "k3"}], "+", "k45", "-", 
              RowBox[{"5", " ", "s1"}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"k3", "-", "s1"}], ")"}]}], "-", 
           RowBox[{"9", " ", 
            SuperscriptBox["k45", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"5", " ", "k3"}], "+", "k45", "-", 
              RowBox[{"5", " ", "s1"}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"k3", "+", "k45", "-", "s1"}], ")"}], " ", "s2"}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "27"}], " ", 
               SuperscriptBox["k45", "3"]}], "-", 
              RowBox[{"64", " ", 
               SuperscriptBox["k45", "2"], " ", 
               RowBox[{"(", 
                RowBox[{"k3", "-", "s1"}], ")"}]}], "-", 
              RowBox[{"5", " ", "k45", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"k3", "-", "s1"}], ")"}], "2"]}], "+", 
              RowBox[{"8", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"k3", "-", "s1"}], ")"}], "3"]}]}], ")"}], " ", 
            SuperscriptBox["s2", "2"]}], "+", 
           RowBox[{"9", " ", 
            RowBox[{"(", 
             RowBox[{"k3", "-", 
              RowBox[{"3", " ", "k45"}], "-", "s1"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"k3", "+", "k45", "-", "s1"}], ")"}], " ", 
            SuperscriptBox["s2", "3"]}], "+", 
           RowBox[{"3", " ", 
            RowBox[{"(", 
             RowBox[{"k3", "-", 
              RowBox[{"3", " ", "k45"}], "-", "s1"}], ")"}], " ", 
            SuperscriptBox["s2", "4"]}]}], ")"}]}]}], ")"}]}], "-", 
     RowBox[{
      FractionBox["1", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"k3", "+", "k45", "+", "s1"}], ")"}], "5"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"k3", "+", "s1", "+", "s2"}], ")"}], "3"]}]], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"k3", "+", "k45", "+", "s1"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"k3", "+", "s1", "+", "s2"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "3"}], " ", 
            SuperscriptBox["k45", "3"], " ", 
            RowBox[{"(", 
             RowBox[{"k3", "+", "s1"}], ")"}]}], "-", 
           RowBox[{"3", " ", 
            SuperscriptBox["k45", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "k45"}], "+", 
              RowBox[{"3", " ", 
               RowBox[{"(", 
                RowBox[{"k3", "+", "s1"}], ")"}]}]}], ")"}], " ", "s2"}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"k3", "-", 
              RowBox[{"2", " ", "k45"}], "+", "s1"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"3", " ", "k45"}], "+", 
              RowBox[{"2", " ", 
               RowBox[{"(", 
                RowBox[{"k3", "+", "s1"}], ")"}]}]}], ")"}], " ", 
            SuperscriptBox["s2", "2"]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"k3", "-", 
              RowBox[{"2", " ", "k45"}], "+", "s1"}], ")"}], " ", 
            SuperscriptBox["s2", "3"]}]}], ")"}]}], "+", 
        RowBox[{"s1", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "3"}], " ", 
            SuperscriptBox["k45", "3"], " ", 
            RowBox[{"(", 
             RowBox[{"k3", "+", "s1"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"k45", "+", 
              RowBox[{"5", " ", 
               RowBox[{"(", 
                RowBox[{"k3", "+", "s1"}], ")"}]}]}], ")"}]}], "-", 
           RowBox[{"9", " ", 
            SuperscriptBox["k45", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"k3", "+", "k45", "+", "s1"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"k45", "+", 
              RowBox[{"5", " ", 
               RowBox[{"(", 
                RowBox[{"k3", "+", "s1"}], ")"}]}]}], ")"}], " ", "s2"}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "27"}], " ", 
               SuperscriptBox["k45", "3"]}], "-", 
              RowBox[{"64", " ", 
               SuperscriptBox["k45", "2"], " ", 
               RowBox[{"(", 
                RowBox[{"k3", "+", "s1"}], ")"}]}], "-", 
              RowBox[{"5", " ", "k45", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"k3", "+", "s1"}], ")"}], "2"]}], "+", 
              RowBox[{"8", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"k3", "+", "s1"}], ")"}], "3"]}]}], ")"}], " ", 
            SuperscriptBox["s2", "2"]}], "+", 
           RowBox[{"9", " ", 
            RowBox[{"(", 
             RowBox[{"k3", "-", 
              RowBox[{"3", " ", "k45"}], "+", "s1"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"k3", "+", "k45", "+", "s1"}], ")"}], " ", 
            SuperscriptBox["s2", "3"]}], "+", 
           RowBox[{"3", " ", 
            RowBox[{"(", 
             RowBox[{"k3", "-", 
              RowBox[{"3", " ", "k45"}], "+", "s1"}], ")"}], " ", 
            SuperscriptBox["s2", "4"]}]}], ")"}]}]}], ")"}]}]}], 
    ")"}]}]}]], "Output",
 CellChangeTimes->{{3.8209153864599824`*^9, 3.82091540734612*^9}, {
   3.820915455791483*^9, 3.8209154646929226`*^9}, {3.821014927144332*^9, 
   3.821014947835868*^9}, 3.8210149866806593`*^9, 3.821015067399973*^9, {
   3.821016350726549*^9, 3.821016374840108*^9}, 3.8210164182499247`*^9, 
   3.821020855288883*^9, 3.821022266337988*^9, 
   3.8212013189060893`*^9},ExpressionUUID->"e433f6fe-b37d-45b3-b278-\
15298cc059a5"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Simplify", "[", 
   RowBox[{"vecRHS", "-", "vecLHS"}], "]"}], " ", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"Showing", " ", "LHS"}], "=", "RHS"}], "*)"}]}]], "Input",
 CellChangeTimes->{{3.82091553354943*^9, 3.820915537404628*^9}, {
  3.8210149526968517`*^9, 3.8210149575928288`*^9}, {3.8210150716903877`*^9, 
  3.8210150734409523`*^9}, {3.8210161654341593`*^9, 3.821016202089184*^9}, {
  3.8210163875953927`*^9, 3.8210164210323067`*^9}, {3.8211838106779184`*^9, 
  3.8211838135236235`*^9}, {3.821183845395691*^9, 
  3.82118385152503*^9}},ExpressionUUID->"27a52e62-0fdf-4d52-9c0f-\
b2dd3e62e94a"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.8210149713715363`*^9, {3.821015055101301*^9, 3.821015074592908*^9}, {
   3.8210161602878633`*^9, 3.8210161706969166`*^9}, 3.821016206517754*^9, {
   3.821016356774343*^9, 3.821016421505997*^9}, 3.8210208620609765`*^9, 
   3.8210222665025578`*^9, 
   3.8212013190916023`*^9},ExpressionUUID->"a3e83d00-e305-4042-aa23-\
393dee401d97"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Five Point Example ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    OverscriptBox["\[Phi]", "."], "3"], TraditionalForm]],ExpressionUUID->
  "66f29583-a371-404e-8e02-351b0a2b2dc2"],
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    OverscriptBox["\[Phi]", "."], "3"], TraditionalForm]],ExpressionUUID->
  "1c1aaf42-b6a0-47df-a2a5-ef51dd2fbedc"],
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    OverscriptBox["\[Phi]", "."], "3"], TraditionalForm]],ExpressionUUID->
  "9b7bd7dd-1b6f-4ed0-85af-1cae92a36336"]
}], "Section",
 CellChangeTimes->{{3.8211048765852404`*^9, 
  3.8211048981053023`*^9}},ExpressionUUID->"42b7d2d7-42c2-45cc-9011-\
c2e68d38b417"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Integrand", "=", 
   RowBox[{
    RowBox[{"FullSimplify", "[", 
     RowBox[{"D", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"a", "[", " ", "\[Eta]1", "]"}], 
        RowBox[{"a", "[", " ", "\[Eta]2", "]"}], 
        RowBox[{"a", "[", " ", "\[Eta]3", "]"}], 
        RowBox[{"D", "[", 
         RowBox[{
          RowBox[{"K", "[", 
           RowBox[{"k1", ",", " ", "\[Eta]1"}], "]"}], ",", "\[Eta]1"}], 
         "]"}], 
        RowBox[{"D", "[", 
         RowBox[{
          RowBox[{"K", "[", 
           RowBox[{"k2", ",", " ", "\[Eta]1"}], "]"}], ",", " ", "\[Eta]1"}], 
         "]"}], 
        RowBox[{"D", "[", 
         RowBox[{
          RowBox[{"K", "[", 
           RowBox[{"k3", ",", " ", "\[Eta]2"}], "]"}], ",", " ", "\[Eta]2"}], 
         "]"}], 
        RowBox[{"D", "[", 
         RowBox[{
          RowBox[{"K", "[", 
           RowBox[{"k4", ",", " ", "\[Eta]3"}], "]"}], ",", " ", "\[Eta]3"}], 
         "]"}], 
        RowBox[{"D", "[", 
         RowBox[{
          RowBox[{"K", "[", 
           RowBox[{"k5", ",", "\[Eta]3"}], "]"}], ",", "\[Eta]3"}], "]"}]}], 
       ",", " ", 
       RowBox[{"{", 
        RowBox[{"\[Eta]3", ",", "1"}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"\[Eta]1", ",", "1"}], "}"}]}], "]"}], "]"}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"k5", "+", "k4"}], "\[Rule]", "k45"}], ",", 
      RowBox[{
       RowBox[{"k1", "+", "k2"}], "\[Rule]", "k12"}]}], "}"}]}]}], " ", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "defining", " ", "the", " ", "Integrand", " ", "without", " ", "the", " ",
      "greens", " ", "function"}], ",", " ", 
    RowBox[{
    "have", " ", "integrated", " ", "each", " ", "greens", " ", "function", 
     " ", "by", " ", "parts", " ", "so", " ", "that", " ", "there", " ", "is",
      " ", "only", " ", "one", " ", "derivative", " ", "on", " ", "each"}], 
    ",", " ", 
    RowBox[{
    "this", " ", "is", " ", "helpful", " ", "because", " ", "it", " ", 
     "avoids", " ", "derivatives", " ", "of", " ", "delta", " ", 
     "functions"}]}], "*)"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"Integrand3", "=", 
  RowBox[{"Simplify", "[", 
   RowBox[{"Integrand", " ", 
    RowBox[{"dG", "[", 
     RowBox[{"\[Eta]2", ",", " ", "\[Eta]1", ",", " ", "s1"}], "]"}], 
    RowBox[{"dG", "[", 
     RowBox[{"\[Eta]2", ",", "\[Eta]3", ",", "s2"}], "]"}]}], "]"}], " ", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"Simplifying", " ", "the", " ", "total", " ", "integrand"}], ",", 
    " ", 
    RowBox[{
    "note", " ", "the", " ", "derivatives", " ", "are", " ", "both", " ", 
     "on", " ", "\[Eta]2"}], ",", " ", 
    RowBox[{"the", " ", "central", " ", "vertex"}]}], "*)"}]}]}], "Input",
 CellChangeTimes->{{3.820908173323465*^9, 3.820908464828003*^9}, {
  3.820908542941899*^9, 3.8209085579480796`*^9}, {3.8209100981770954`*^9, 
  3.820910106763728*^9}, {3.8209129742091184`*^9, 3.820912975228626*^9}, {
  3.82091342052429*^9, 3.8209134243165894`*^9}, {3.8209176589571543`*^9, 
  3.8209176671500483`*^9}, {3.820917755037404*^9, 3.8209178186233826`*^9}, {
  3.820920044605954*^9, 3.820920064525099*^9}, {3.8209213116640944`*^9, 
  3.8209213355349894`*^9}, {3.8209391409763975`*^9, 3.820939166576391*^9}, {
  3.821051561843805*^9, 3.821051567853589*^9}, {3.8210516307185783`*^9, 
  3.8210517185901375`*^9}, {3.821053452192667*^9, 3.821053466094065*^9}, {
  3.8210536381764545`*^9, 3.821053649677696*^9}, {3.8211839194443593`*^9, 
  3.821184017574639*^9}},ExpressionUUID->"ff0e18ed-1706-476e-9018-\
6ea0d0ce9634"],

Cell[BoxData[
 RowBox[{
  SuperscriptBox["\[ExponentialE]", 
   RowBox[{"\[ImaginaryI]", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"k12", " ", "\[Eta]1"}], "+", 
      RowBox[{"k3", " ", "\[Eta]2"}], "+", 
      RowBox[{"k45", " ", "\[Eta]3"}]}], ")"}]}]], " ", 
  SuperscriptBox["H", "3"], " ", 
  SuperscriptBox["k1", "2"], " ", 
  SuperscriptBox["k2", "2"], " ", 
  SuperscriptBox["k3", "2"], " ", 
  SuperscriptBox["k4", "2"], " ", 
  SuperscriptBox["k5", "2"], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", "\[ImaginaryI]"}], "+", 
    RowBox[{"k12", " ", "\[Eta]1"}]}], ")"}], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", "\[ImaginaryI]"}], "+", 
    RowBox[{"k45", " ", "\[Eta]3"}]}], ")"}]}]], "Output",
 CellChangeTimes->{{3.8209391476599507`*^9, 3.820939167986717*^9}, 
   3.821016677933261*^9, 3.8210517219333544`*^9, {3.8210536509531646`*^9, 
   3.8210536792799025`*^9}, 
   3.8214519993235655`*^9},ExpressionUUID->"37d0f910-320c-46be-8b9b-\
c3e7da5b9a52"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", 
   RowBox[{"4", " ", "s1", " ", "s2"}]], 
  RowBox[{
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{"\[ImaginaryI]", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"k12", " ", "\[Eta]1"}], "+", 
       RowBox[{"k3", " ", "\[Eta]2"}], "-", 
       RowBox[{"s2", " ", "\[Eta]2"}], "-", 
       RowBox[{"s1", " ", 
        RowBox[{"(", 
         RowBox[{"\[Eta]1", "+", "\[Eta]2"}], ")"}]}], "+", 
       RowBox[{"k45", " ", "\[Eta]3"}], "-", 
       RowBox[{"s2", " ", "\[Eta]3"}]}], ")"}]}]], " ", 
   SuperscriptBox["H", "7"], " ", 
   SuperscriptBox["k1", "2"], " ", 
   SuperscriptBox["k2", "2"], " ", 
   SuperscriptBox["k3", "2"], " ", 
   SuperscriptBox["k4", "2"], " ", 
   SuperscriptBox["k5", "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "\[ImaginaryI]"}], "+", 
     RowBox[{"k12", " ", "\[Eta]1"}]}], ")"}], " ", 
   SuperscriptBox["\[Eta]2", "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "\[ImaginaryI]"}], "+", 
     RowBox[{"k45", " ", "\[Eta]3"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"2", " ", "\[ImaginaryI]", " ", "s1", " ", "\[Eta]2"}]], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "\[ImaginaryI]"}], "+", 
        RowBox[{"s1", " ", "\[Eta]1"}]}], ")"}], " ", 
      RowBox[{"HeavisideTheta", "[", 
       RowBox[{"\[Eta]1", "-", "\[Eta]2"}], "]"}]}], "+", 
     RowBox[{
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"2", " ", "\[ImaginaryI]", " ", "s1", " ", "\[Eta]1"}]], " ", 
      RowBox[{"(", 
       RowBox[{"\[ImaginaryI]", "+", 
        RowBox[{"s1", " ", "\[Eta]1"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"2", " ", "\[ImaginaryI]", " ", "s1", " ", "\[Eta]2"}]], "-", 
        RowBox[{"HeavisideTheta", "[", 
         RowBox[{
          RowBox[{"-", "\[Eta]1"}], "+", "\[Eta]2"}], "]"}]}], ")"}]}]}], 
    ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"2", " ", "\[ImaginaryI]", " ", "s2", " ", "\[Eta]3"}]]}], 
      " ", 
      RowBox[{"(", 
       RowBox[{"\[ImaginaryI]", "+", 
        RowBox[{"s2", " ", "\[Eta]3"}]}], ")"}], " ", 
      RowBox[{"HeavisideTheta", "[", 
       RowBox[{"\[Eta]2", "-", "\[Eta]3"}], "]"}]}], "+", 
     RowBox[{
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"2", " ", "\[ImaginaryI]", " ", "s2", " ", "\[Eta]2"}]], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"2", " ", "\[ImaginaryI]", " ", "s2", " ", "\[Eta]3"}]], 
         " ", 
         RowBox[{"(", 
          RowBox[{"\[ImaginaryI]", "+", 
           RowBox[{"s2", " ", "\[Eta]3"}]}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "\[ImaginaryI]"}], "+", 
           RowBox[{"s2", " ", "\[Eta]3"}]}], ")"}], " ", 
         RowBox[{"HeavisideTheta", "[", 
          RowBox[{
           RowBox[{"-", "\[Eta]2"}], "+", "\[Eta]3"}], "]"}]}]}], ")"}]}]}], 
    ")"}]}]}]], "Output",
 CellChangeTimes->{{3.8209391476599507`*^9, 3.820939167986717*^9}, 
   3.821016677933261*^9, 3.8210517219333544`*^9, {3.8210536509531646`*^9, 
   3.8210536792799025`*^9}, 
   3.8214520000134134`*^9},ExpressionUUID->"7ab06062-ddd7-4142-a26c-\
1926b259cff2"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"ListIntegrand", "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"List", "@@", 
      RowBox[{"Expand", "[", "Integrand3", "]"}]}], "/", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["H", "7"], " ", 
       SuperscriptBox["k1", "2"], " ", 
       SuperscriptBox["k2", "2"], " ", 
       SuperscriptBox["k3", "2"], " ", 
       SuperscriptBox["k4", "2"], " ", 
       SuperscriptBox["k5", "2"]}], ")"}]}], "]"}]}], ";", " ", 
  RowBox[{"(*", 
   RowBox[{
   "converting", " ", "the", " ", "integrand", " ", "to", " ", "a", " ", 
    "list"}], "*)"}]}]], "Input",
 CellChangeTimes->{{3.8210088133683267`*^9, 3.821008897816351*^9}, {
   3.821051571424837*^9, 3.8210515719981318`*^9}, 3.8210517871842904`*^9, {
   3.8211840198617945`*^9, 
   3.8211840271082506`*^9}},ExpressionUUID->"2c1a4bb5-d688-400e-be6a-\
db8fa8fe833e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[CapitalPsi]5", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"-", "216"}], "I", " ", 
      RowBox[{"Integrate", "[", 
       RowBox[{"#", ",", 
        RowBox[{"{", 
         RowBox[{"\[Eta]1", ",", 
          RowBox[{"-", "\[Infinity]"}], ",", "0"}], "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"\[Eta]2", ",", " ", 
          RowBox[{"-", " ", "\[Infinity]"}], ",", "0"}], "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"\[Eta]3", ",", 
          RowBox[{"-", " ", "\[Infinity]"}], ",", "0"}], "}"}], ",", 
        RowBox[{"GenerateConditions", "\[Rule]", "False"}]}], "]"}]}], "&"}], 
    "/@", "ListIntegrand"}]}], ";", " ", 
  RowBox[{"(*", 
   RowBox[{"Performing", " ", "the", " ", "Integral"}], "*)"}]}]], "Input",
 CellChangeTimes->{{3.820908173323465*^9, 3.820908464828003*^9}, {
   3.820908542941899*^9, 3.8209085579480796`*^9}, {3.8209100981770954`*^9, 
   3.820910106763728*^9}, {3.8209129742091184`*^9, 3.820912975228626*^9}, {
   3.82091342052429*^9, 3.8209134243165894`*^9}, {3.8209176589571543`*^9, 
   3.8209176671500483`*^9}, {3.820917755037404*^9, 3.8209178186233826`*^9}, {
   3.820920044605954*^9, 3.820920064525099*^9}, {3.8209213116640944`*^9, 
   3.8209213355349894`*^9}, {3.8209391409763975`*^9, 3.820939171551776*^9}, 
   3.8209392598723063`*^9, {3.821007075734501*^9, 3.8210071330957146`*^9}, {
   3.821008891817919*^9, 3.821008893708265*^9}, 3.8210533170081863`*^9, {
   3.8211840290763235`*^9, 3.8211840342930574`*^9}, 
   3.821452034535544*^9},ExpressionUUID->"819e0c43-9918-4fb6-8a36-\
f82527d9715d"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[CapitalPsi]5Tot", "=", 
   RowBox[{"Total", "@", "\[CapitalPsi]5"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"\[CapitalPsi]5list", "=", 
  RowBox[{"List", "@@", 
   RowBox[{"Expand", "[", "\[CapitalPsi]5Tot", "]"}], " ", 
   RowBox[{"(*", 
    RowBox[{
    "Converting", " ", "the", " ", "result", " ", "to", " ", "a", " ", 
     "single", " ", "list"}], "*)"}]}]}]}], "Input",
 CellChangeTimes->{{3.8209391362774115`*^9, 3.820939136459096*^9}, {
   3.820939264690134*^9, 3.820939300502796*^9}, {3.8210529686536703`*^9, 
   3.8210529867499046`*^9}, 3.8210533251676226`*^9, {3.821184038707858*^9, 
   3.821184058325244*^9}, {3.8214520158371763`*^9, 
   3.821452026058917*^9}},ExpressionUUID->"8887da68-df32-4f7b-bc32-\
50ec61a4b235"],

Cell[BoxData[
 InterpretationBox[
  TagBox[
   FrameBox[GridBox[{
      {
       ItemBox[
        TagBox[
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", 
            FractionBox[
             RowBox[{"108", " ", "k12"}], 
             RowBox[{
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"k12", "+", "k3", "+", "k45"}], ")"}], "4"], " ", 
              "s1", " ", 
              RowBox[{"(", 
               RowBox[{"k12", "+", "s1"}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"k45", "-", "s2"}], ")"}], "2"]}]]}], ",", 
           RowBox[{"-", 
            FractionBox[
             RowBox[{"108", " ", "k3"}], 
             RowBox[{
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"k12", "+", "k3", "+", "k45"}], ")"}], "4"], " ", 
              "s1", " ", 
              RowBox[{"(", 
               RowBox[{"k12", "+", "s1"}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"k45", "-", "s2"}], ")"}], "2"]}]]}], ",", 
           RowBox[{"-", 
            FractionBox[
             RowBox[{"108", " ", "k45"}], 
             RowBox[{
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"k12", "+", "k3", "+", "k45"}], ")"}], "4"], " ", 
              "s1", " ", 
              RowBox[{"(", 
               RowBox[{"k12", "+", "s1"}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"k45", "-", "s2"}], ")"}], "2"]}]]}], ",", 
           RowBox[{"-", 
            FractionBox[
             RowBox[{"216", " ", "k12", " ", "k3"}], 
             RowBox[{
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"k12", "+", "s1"}], ")"}], "3"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"k3", "+", "k45", "+", "s1"}], ")"}], "4"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"k45", "-", "s2"}], ")"}], "2"]}]]}], ",", 
           RowBox[{"-", 
            FractionBox[
             RowBox[{"216", " ", "k12", " ", "k45"}], 
             RowBox[{
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"k12", "+", "s1"}], ")"}], "3"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"k3", "+", "k45", "+", "s1"}], ")"}], "4"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"k45", "-", "s2"}], ")"}], "2"]}]]}], ",", 
           RowBox[{"-", 
            FractionBox[
             RowBox[{"216", " ", "k12", " ", "s1"}], 
             RowBox[{
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"k12", "+", "s1"}], ")"}], "3"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"k3", "+", "k45", "+", "s1"}], ")"}], "4"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"k45", "-", "s2"}], ")"}], "2"]}]]}], ",", 
           RowBox[{"-", 
            FractionBox[
             RowBox[{"108", " ", "k12"}], 
             RowBox[{
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"k12", "+", "s1"}], ")"}], "2"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"k3", "+", "k45", "+", "s1"}], ")"}], "4"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"k45", "-", "s2"}], ")"}], "2"]}]]}], ",", 
           FractionBox[
            RowBox[{"108", " ", "k3"}], 
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"k12", "+", "s1"}], ")"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"k3", "+", "k45", "+", "s1"}], ")"}], "4"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"k45", "-", "s2"}], ")"}], "2"]}]], ",", 
           FractionBox[
            RowBox[{"108", " ", "k45"}], 
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"k12", "+", "s1"}], ")"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"k3", "+", "k45", "+", "s1"}], ")"}], "4"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"k45", "-", "s2"}], ")"}], "2"]}]], ",", 
           TemplateBox[{"5354"},
            "OutputSizeLimit`Skeleton"], ",", 
           FractionBox[
            RowBox[{"108", " ", "k12"}], 
            RowBox[{"s2", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"k12", "+", "k3", "+", "s2"}], ")"}], "3"], " ", 
             RowBox[{"(", 
              RowBox[{"k45", "+", "s2"}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"k3", "+", "s1", "+", "s2"}], ")"}], "3"]}]], ",", 
           FractionBox[
            RowBox[{"324", " ", "k3"}], 
            RowBox[{"s2", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"k12", "+", "k3", "+", "s2"}], ")"}], "3"], " ", 
             RowBox[{"(", 
              RowBox[{"k45", "+", "s2"}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"k3", "+", "s1", "+", "s2"}], ")"}], "3"]}]], ",", 
           FractionBox[
            RowBox[{"108", " ", 
             SuperscriptBox["k12", "2"]}], 
            RowBox[{"s1", " ", "s2", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"k12", "+", "k3", "+", "s2"}], ")"}], "3"], " ", 
             RowBox[{"(", 
              RowBox[{"k45", "+", "s2"}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"k3", "+", "s1", "+", "s2"}], ")"}], "3"]}]], ",", 
           FractionBox[
            RowBox[{"324", " ", "k12", " ", "k3"}], 
            RowBox[{"s1", " ", "s2", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"k12", "+", "k3", "+", "s2"}], ")"}], "3"], " ", 
             RowBox[{"(", 
              RowBox[{"k45", "+", "s2"}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"k3", "+", "s1", "+", "s2"}], ")"}], "3"]}]], ",", 
           FractionBox[
            RowBox[{"324", " ", 
             SuperscriptBox["k3", "2"]}], 
            RowBox[{"s1", " ", "s2", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"k12", "+", "k3", "+", "s2"}], ")"}], "3"], " ", 
             RowBox[{"(", 
              RowBox[{"k45", "+", "s2"}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"k3", "+", "s1", "+", "s2"}], ")"}], "3"]}]], ",", 
           FractionBox[
            RowBox[{"108", " ", "s1"}], 
            RowBox[{"s2", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"k12", "+", "k3", "+", "s2"}], ")"}], "3"], " ", 
             RowBox[{"(", 
              RowBox[{"k45", "+", "s2"}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"k3", "+", "s1", "+", "s2"}], ")"}], "3"]}]], ",", 
           FractionBox[
            RowBox[{"324", " ", "s2"}], 
            RowBox[{"s1", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"k12", "+", "k3", "+", "s2"}], ")"}], "3"], " ", 
             RowBox[{"(", 
              RowBox[{"k45", "+", "s2"}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"k3", "+", "s1", "+", "s2"}], ")"}], "3"]}]], ",", 
           FractionBox[
            RowBox[{"648", " ", "k45"}], 
            RowBox[{"s1", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "k12"}], "+", "s1"}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"k3", "+", "k45", "+", "s1"}], ")"}], "4"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"k3", "+", "s1", "+", "s2"}], ")"}], "2"]}]], ",", 
           FractionBox[
            RowBox[{"1296", " ", "k45"}], 
            RowBox[{"s1", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "k12"}], "+", "s1"}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"k3", "+", "k45", "+", "s1"}], ")"}], "5"], " ", 
             RowBox[{"(", 
              RowBox[{"k3", "+", "s1", "+", "s2"}], ")"}]}]]}], "}"}],
         Short[#, 5]& ],
        BaseStyle->{Deployed -> False},
        StripOnInput->False]},
      {GridBox[{
         {
          TagBox[
           TooltipBox[
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource[
                "FEStrings", "sizeBriefExplanation"], StandardForm],
               ImageSizeCache->{65., {3., 9.}}],
              StripOnInput->False,
              DynamicUpdating->True], "OSLText",
             StripOnInput->False],
            StyleBox[
             DynamicBox[
              ToBoxes[
               FEPrivate`FrontEndResource["FEStrings", "sizeExplanation"], 
               StandardForm]], DynamicUpdating -> True, StripOnInput -> 
             False]],
           Annotation[#, 
            Style[
             Dynamic[
              FEPrivate`FrontEndResource["FEStrings", "sizeExplanation"]], 
             DynamicUpdating -> True], "Tooltip"]& ], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowLess"], 
                StandardForm],
               ImageSizeCache->{52., {1., 9.}}],
              StripOnInput->False,
              DynamicUpdating->True], "OSLControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowLess"], 
                StandardForm],
               ImageSizeCache->{52., {1., 9.}}],
              StripOnInput->False,
              DynamicUpdating->True], "OSLControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, 25}],
           Appearance->None,
           BaselinePosition->Baseline,
           
           ButtonFunction:>OutputSizeLimit`ButtonFunction[
            OutputSizeLimit`Defer, 1008, 19470807121793772637, 5/2],
           Enabled->True,
           Evaluator->Automatic,
           Method->"Queued"], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowMore"], 
                StandardForm],
               ImageSizeCache->{62., {1., 9.}}],
              StripOnInput->False,
              DynamicUpdating->True], "OSLControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowMore"], 
                StandardForm],
               ImageSizeCache->{62., {1., 9.}}],
              StripOnInput->False,
              DynamicUpdating->True], "OSLControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, 25}],
           Appearance->None,
           BaselinePosition->Baseline,
           
           ButtonFunction:>OutputSizeLimit`ButtonFunction[
            OutputSizeLimit`Defer, 1008, 19470807121793772637, 5 2],
           Enabled->True,
           Evaluator->Automatic,
           Method->"Queued"], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowAll"], 
                StandardForm],
               ImageSizeCache->{44., {1., 9.}}],
              StripOnInput->False,
              DynamicUpdating->True], "OSLControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowAll"], 
                StandardForm],
               ImageSizeCache->{44., {1., 9.}}],
              StripOnInput->False,
              DynamicUpdating->True], "OSLControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, 25}],
           Appearance->None,
           BaselinePosition->Baseline,
           
           ButtonFunction:>OutputSizeLimit`ButtonFunction[
            OutputSizeLimit`Defer, 1008, 19470807121793772637, Infinity],
           Enabled->True,
           Evaluator->Automatic,
           Method->"Queued"], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeChangeLimit"], 
                StandardForm],
               ImageSizeCache->{78., {1., 9.}}],
              StripOnInput->False,
              DynamicUpdating->True], "OSLControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeChangeLimit"], 
                StandardForm],
               ImageSizeCache->{78., {1., 9.}}],
              StripOnInput->False,
              DynamicUpdating->True], "OSLControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, 25}],
           Appearance->None,
           BaselinePosition->Baseline,
           ButtonFunction:>FrontEndExecute[{
              FrontEnd`SetOptions[
              FrontEnd`$FrontEnd, 
               FrontEnd`PreferencesSettings -> {"Page" -> "Advanced"}], 
              FrontEnd`FrontEndToken["PreferencesDialog"]}],
           Evaluator->None,
           Method->"Preemptive"]}
        },
        AutoDelete->False,
        FrameStyle->GrayLevel[0.85],
        GridBoxDividers->{"Columns" -> {False, {True}}},
        GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
        GridBoxSpacings->{"Columns" -> {{2}}}]}
     },
     DefaultBaseStyle->"Column",
     GridBoxAlignment->{
      "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
       "RowsIndexed" -> {}},
     GridBoxDividers->{
      "Columns" -> {{False}}, "ColumnsIndexed" -> {}, "Rows" -> {{False}}, 
       "RowsIndexed" -> {}},
     GridBoxItemSize->{
      "Columns" -> {{Automatic}}, "ColumnsIndexed" -> {}, "Rows" -> {{1.}}, 
       "RowsIndexed" -> {}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.5599999999999999]}, 
         Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
         Offset[0.2], 
         Offset[1.2], {
          Offset[0.4]}, 
         Offset[0.2]}, "RowsIndexed" -> {}}],
    BaseStyle->"OutputSizeLimit",
    FrameMargins->{{12, 12}, {0, 15}},
    FrameStyle->GrayLevel[0.85],
    RoundingRadius->5,
    StripOnInput->False],
   Deploy,
   DefaultBaseStyle->"Deploy"],
  If[19470807121793772637 === $SessionID, 
   Out[1008], Message[
     MessageName[Syntax, "noinfoker"]]; Missing["NotAvailable"]; 
   Null]]], "Output",
 CellChangeTimes->{3.821058694819282*^9, 3.821452027946227*^9, 
  3.821456795714944*^9},ExpressionUUID->"7b163056-7665-4579-a620-\
1e0801d20d57"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"\[CapitalPsi]5listconj", "=", 
   RowBox[{"\[CapitalPsi]5list", "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"k1", "\[Rule]", 
       RowBox[{"-", "k1"}]}], ",", 
      RowBox[{"k2", "\[Rule]", 
       RowBox[{"-", "k2"}]}], ",", 
      RowBox[{"k3", "\[Rule]", 
       RowBox[{"-", "k3"}]}], ",", 
      RowBox[{"k4", "\[Rule]", 
       RowBox[{"-", "k4"}]}], ",", 
      RowBox[{"k5", "\[Rule]", 
       RowBox[{"-", "k5"}]}], ",", 
      RowBox[{"k12", "\[Rule]", 
       RowBox[{"-", "k12"}]}], ",", 
      RowBox[{"k45", "\[Rule]", 
       RowBox[{"-", "k45"}]}], ",", 
      RowBox[{"s2", "\[Rule]", 
       RowBox[{"-", "s2"}]}]}], "}"}]}]}], ";", " ", 
  RowBox[{"(*", 
   RowBox[{"Finding", " ", "the", " ", "HA", " ", "image", " ", "of", " ", 
    SubscriptBox["\[CapitalPsi]", "5"]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"LHSlist", "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{"\[CapitalPsi]5list", "+", "\[CapitalPsi]5listconj"}], "]"}], " ", 
   RowBox[{"(*", 
    RowBox[{"LHS", " ", "of", " ", "COT"}], "*)"}]}]}]], "Input",
 CellChangeTimes->{{3.8209136419341593`*^9, 3.8209136685879374`*^9}, {
   3.8209203045254173`*^9, 3.8209203792125454`*^9}, {3.820920548700969*^9, 
   3.820920553020816*^9}, {3.821011244744844*^9, 3.8210112459757967`*^9}, {
   3.8210150960594606`*^9, 3.8210150964564877`*^9}, 3.82105311260031*^9, 
   3.8210798816350703`*^9, {3.8211840628040147`*^9, 
   3.821184105285119*^9}},ExpressionUUID->"88fbca61-c35e-4c63-92e0-\
576dba944ac5"],

Cell[BoxData[
 InterpretationBox[
  TagBox[
   FrameBox[GridBox[{
      {
       ItemBox[
        TagBox[
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", 
            FractionBox[
             RowBox[{"216", " ", 
              SuperscriptBox["k12", "2"]}], 
             RowBox[{
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"k12", "+", "k3", "+", "k45"}], ")"}], "4"], " ", 
              RowBox[{"(", 
               RowBox[{"k12", "-", "s1"}], ")"}], " ", "s1", " ", 
              RowBox[{"(", 
               RowBox[{"k12", "+", "s1"}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"k45", "-", "s2"}], ")"}], "2"]}]]}], ",", 
           RowBox[{"-", 
            FractionBox[
             RowBox[{"216", " ", "k12", " ", "k3"}], 
             RowBox[{
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"k12", "+", "k3", "+", "k45"}], ")"}], "4"], " ", 
              RowBox[{"(", 
               RowBox[{"k12", "-", "s1"}], ")"}], " ", "s1", " ", 
              RowBox[{"(", 
               RowBox[{"k12", "+", "s1"}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"k45", "-", "s2"}], ")"}], "2"]}]]}], ",", 
           RowBox[{"-", 
            FractionBox[
             RowBox[{"216", " ", "k12", " ", "k45"}], 
             RowBox[{
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"k12", "+", "k3", "+", "k45"}], ")"}], "4"], " ", 
              RowBox[{"(", 
               RowBox[{"k12", "-", "s1"}], ")"}], " ", "s1", " ", 
              RowBox[{"(", 
               RowBox[{"k12", "+", "s1"}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"k45", "-", "s2"}], ")"}], "2"]}]]}], ",", 
           TemplateBox[{"5366"},
            "OutputSizeLimit`Skeleton"], ",", 
           FractionBox[
            RowBox[{"648", " ", "s2", " ", 
             TemplateBox[{"1"},
              "OutputSizeLimit`Skeleton"], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["k3", "2"], "+", 
               TemplateBox[{"2"},
                "OutputSizeLimit`Skeleton"], "+", 
               SuperscriptBox["s2", "2"]}], ")"}]}], 
            RowBox[{"s1", " ", 
             TemplateBox[{"3"},
              "OutputSizeLimit`Skeleton"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               TemplateBox[{"1"},
                "OutputSizeLimit`Skeleton"], ")"}], "3"]}]], ",", 
           FractionBox[
            RowBox[{"648", " ", "k45", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                FractionBox["1", 
                 RowBox[{
                  SuperscriptBox[
                   TemplateBox[{"1"},
                    "OutputSizeLimit`Skeleton"], "4"], " ", 
                  TemplateBox[{"1"},
                   "OutputSizeLimit`Skeleton"], " ", 
                  SuperscriptBox[
                   TemplateBox[{"1"},
                    "OutputSizeLimit`Skeleton"], "2"]}]]}], "+", 
               FractionBox["1", 
                TemplateBox[{"1"},
                 "OutputSizeLimit`Skeleton"]]}], ")"}]}], "s1"], ",", 
           FractionBox[
            RowBox[{"1296", " ", "k45", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                FractionBox["1", 
                 RowBox[{
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"k3", "+", "k45", "-", "s1"}], ")"}], "5"], " ", 
                  RowBox[{"(", 
                   RowBox[{"k12", "+", "s1"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"k3", "-", "s1", "+", "s2"}], ")"}]}]]}], "+", 
               FractionBox["1", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "k12"}], "+", "s1"}], ")"}], " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   TemplateBox[{"1"},
                    "OutputSizeLimit`Skeleton"], ")"}], "5"], " ", 
                 RowBox[{"(", 
                  RowBox[{"k3", "+", "s1", "+", "s2"}], ")"}]}]]}], ")"}]}], 
            "s1"]}], "}"}],
         Short[#, 5]& ],
        BaseStyle->{Deployed -> False},
        StripOnInput->False]},
      {GridBox[{
         {
          TagBox[
           TooltipBox[
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource[
                "FEStrings", "sizeBriefExplanation"], StandardForm],
               ImageSizeCache->{65., {3., 9.}}],
              StripOnInput->False,
              DynamicUpdating->True], "OSLText",
             StripOnInput->False],
            StyleBox[
             DynamicBox[
              ToBoxes[
               FEPrivate`FrontEndResource["FEStrings", "sizeExplanation"], 
               StandardForm]], DynamicUpdating -> True, StripOnInput -> 
             False]],
           Annotation[#, 
            Style[
             Dynamic[
              FEPrivate`FrontEndResource["FEStrings", "sizeExplanation"]], 
             DynamicUpdating -> True], "Tooltip"]& ], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowLess"], 
                StandardForm],
               ImageSizeCache->{52., {1., 9.}}],
              StripOnInput->False,
              DynamicUpdating->True], "OSLControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowLess"], 
                StandardForm]],
              StripOnInput->False,
              DynamicUpdating->True], "OSLControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, 25}],
           Appearance->None,
           BaselinePosition->Baseline,
           
           ButtonFunction:>OutputSizeLimit`ButtonFunction[
            OutputSizeLimit`Defer, 88, 19470807121793772637, 5/2],
           Enabled->True,
           Evaluator->Automatic,
           Method->"Queued"], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowMore"], 
                StandardForm],
               ImageSizeCache->{62., {1., 9.}}],
              StripOnInput->False,
              DynamicUpdating->True], "OSLControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowMore"], 
                StandardForm],
               ImageSizeCache->{62., {1., 9.}}],
              StripOnInput->False,
              DynamicUpdating->True], "OSLControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, 25}],
           Appearance->None,
           BaselinePosition->Baseline,
           
           ButtonFunction:>OutputSizeLimit`ButtonFunction[
            OutputSizeLimit`Defer, 88, 19470807121793772637, 5 2],
           Enabled->True,
           Evaluator->Automatic,
           Method->"Queued"], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowAll"], 
                StandardForm],
               ImageSizeCache->{44., {1., 9.}}],
              StripOnInput->False,
              DynamicUpdating->True], "OSLControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowAll"], 
                StandardForm],
               ImageSizeCache->{44., {1., 9.}}],
              StripOnInput->False,
              DynamicUpdating->True], "OSLControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, 25}],
           Appearance->None,
           BaselinePosition->Baseline,
           
           ButtonFunction:>OutputSizeLimit`ButtonFunction[
            OutputSizeLimit`Defer, 88, 19470807121793772637, Infinity],
           Enabled->True,
           Evaluator->Automatic,
           Method->"Queued"], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeChangeLimit"], 
                StandardForm],
               ImageSizeCache->{78., {1., 9.}}],
              StripOnInput->False,
              DynamicUpdating->True], "OSLControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeChangeLimit"], 
                StandardForm],
               ImageSizeCache->{78., {1., 9.}}],
              StripOnInput->False,
              DynamicUpdating->True], "OSLControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, 25}],
           Appearance->None,
           BaselinePosition->Baseline,
           ButtonFunction:>FrontEndExecute[{
              FrontEnd`SetOptions[
              FrontEnd`$FrontEnd, 
               FrontEnd`PreferencesSettings -> {"Page" -> "Advanced"}], 
              FrontEnd`FrontEndToken["PreferencesDialog"]}],
           Evaluator->None,
           Method->"Preemptive"]}
        },
        AutoDelete->False,
        FrameStyle->GrayLevel[0.85],
        GridBoxDividers->{"Columns" -> {False, {True}}},
        GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
        GridBoxSpacings->{"Columns" -> {{2}}}]}
     },
     DefaultBaseStyle->"Column",
     GridBoxAlignment->{
      "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
       "RowsIndexed" -> {}},
     GridBoxDividers->{
      "Columns" -> {{False}}, "ColumnsIndexed" -> {}, "Rows" -> {{False}}, 
       "RowsIndexed" -> {}},
     GridBoxItemSize->{
      "Columns" -> {{Automatic}}, "ColumnsIndexed" -> {}, "Rows" -> {{1.}}, 
       "RowsIndexed" -> {}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.5599999999999999]}, 
         Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
         Offset[0.2], 
         Offset[1.2], {
          Offset[0.4]}, 
         Offset[0.2]}, "RowsIndexed" -> {}}],
    BaseStyle->"OutputSizeLimit",
    FrameMargins->{{12, 12}, {0, 15}},
    FrameStyle->GrayLevel[0.85],
    RoundingRadius->5,
    StripOnInput->False],
   Deploy,
   DefaultBaseStyle->"Deploy"],
  If[19470807121793772637 === $SessionID, 
   Out[88], Message[
     MessageName[Syntax, "noinfoker"]]; Missing["NotAvailable"]; 
   Null]]], "Output",
 CellChangeTimes->{3.8209136629782524`*^9, 3.8209137930786886`*^9, 
  3.8209147573025756`*^9, 3.8210106475503955`*^9, 3.8210112474979043`*^9, 
  3.821018316332288*^9, 3.821052164134977*^9, 3.8210529905335126`*^9, 
  3.8210798770934525`*^9, 
  3.8210811442601585`*^9},ExpressionUUID->"3eca9328-d940-401b-8606-\
9b61f9c2a81d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"LHS", "=", 
  RowBox[{"Simplify", "[", 
   RowBox[{"Total", "@", "LHSlist"}], "]"}], " ", 
  RowBox[{"(*", 
   RowBox[{
   "Summing", " ", "and", " ", "simplifying", " ", "the", " ", "LHS"}], 
   "*)"}]}]], "Input",
 CellChangeTimes->{{3.8209148754678*^9, 3.8209148801241035`*^9}, {
  3.8210146503366747`*^9, 3.8210146603771887`*^9}, {3.821015100698575*^9, 
  3.8210151022645726`*^9}, {3.821022247213415*^9, 3.8210222480266724`*^9}, {
  3.8211841078438215`*^9, 
  3.8211841148860383`*^9}},ExpressionUUID->"ebb19467-d698-47e6-af49-\
cfe6555ad7c4"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{"3456", " ", 
    SuperscriptBox["s1", "3"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"3", " ", 
       SuperscriptBox["k12", "2"]}], "+", 
      SuperscriptBox["s1", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"12", " ", 
       SuperscriptBox["k3", "11"], " ", 
       SuperscriptBox["s2", "2"]}], "-", 
      RowBox[{"6", " ", 
       SuperscriptBox["k3", "10"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"5", " ", 
          SuperscriptBox["k45", "3"]}], "+", 
         RowBox[{"15", " ", 
          SuperscriptBox["k45", "2"], " ", "s2"}], "-", 
         RowBox[{"5", " ", "k45", " ", 
          SuperscriptBox["s2", "2"]}], "-", 
         RowBox[{"7", " ", 
          SuperscriptBox["s2", "3"]}]}], ")"}]}], "-", 
      RowBox[{"12", " ", 
       SuperscriptBox["k3", "9"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"10", " ", 
          SuperscriptBox["k45", "4"]}], "+", 
         RowBox[{"45", " ", 
          SuperscriptBox["k45", "3"], " ", "s2"}], "+", 
         RowBox[{"30", " ", 
          SuperscriptBox["k45", "2"], " ", 
          SuperscriptBox["s2", "2"]}], "+", 
         RowBox[{"3", " ", 
          SuperscriptBox["s1", "2"], " ", 
          SuperscriptBox["s2", "2"]}], "-", 
         RowBox[{"5", " ", "k45", " ", 
          SuperscriptBox["s2", "3"]}], "-", 
         RowBox[{"5", " ", 
          SuperscriptBox["s2", "4"]}]}], ")"}]}], "-", 
      RowBox[{"3", " ", 
       SuperscriptBox["k3", "8"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"60", " ", 
          SuperscriptBox["k45", "5"]}], "+", 
         RowBox[{"420", " ", 
          SuperscriptBox["k45", "4"], " ", "s2"}], "+", 
         RowBox[{"38", " ", 
          SuperscriptBox["s1", "2"], " ", 
          SuperscriptBox["s2", "3"]}], "-", 
         RowBox[{"15", " ", 
          SuperscriptBox["s2", "5"]}], "+", 
         RowBox[{
          SuperscriptBox["k45", "3"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "10"}], " ", 
             SuperscriptBox["s1", "2"]}], "+", 
            RowBox[{"605", " ", 
             SuperscriptBox["s2", "2"]}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["k45", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "30"}], " ", 
             SuperscriptBox["s1", "2"], " ", "s2"}], "+", 
            RowBox[{"255", " ", 
             SuperscriptBox["s2", "3"]}]}], ")"}]}], "+", 
         RowBox[{"k45", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"50", " ", 
             SuperscriptBox["s1", "2"], " ", 
             SuperscriptBox["s2", "2"]}], "-", 
            RowBox[{"5", " ", 
             SuperscriptBox["s2", "4"]}]}], ")"}]}]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"k45", "+", "s2"}], ")"}], "3"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"3", " ", 
          SuperscriptBox["k45", "6"], " ", 
          SuperscriptBox["s2", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["s1", "2"], "+", 
            RowBox[{"3", " ", 
             SuperscriptBox["s2", "2"]}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["s1", "6"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"6", " ", 
             SuperscriptBox["s1", "4"]}], "-", 
            RowBox[{"3", " ", 
             SuperscriptBox["s1", "2"], " ", 
             SuperscriptBox["s2", "2"]}], "+", 
            SuperscriptBox["s2", "4"]}], ")"}]}], "+", 
         RowBox[{"5", " ", 
          SuperscriptBox["k45", "4"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"6", " ", 
             SuperscriptBox["s1", "6"]}], "-", 
            RowBox[{"21", " ", 
             SuperscriptBox["s1", "4"], " ", 
             SuperscriptBox["s2", "2"]}], "+", 
            RowBox[{"11", " ", 
             SuperscriptBox["s1", "2"], " ", 
             SuperscriptBox["s2", "4"]}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["k45", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"60", " ", 
             SuperscriptBox["s1", "8"]}], "-", 
            RowBox[{"87", " ", 
             SuperscriptBox["s1", "6"], " ", 
             SuperscriptBox["s2", "2"]}], "+", 
            RowBox[{"31", " ", 
             SuperscriptBox["s1", "4"], " ", 
             SuperscriptBox["s2", "4"]}]}], ")"}]}]}], ")"}]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["k3", "7"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"60", " ", 
          SuperscriptBox["k45", "6"]}], "+", 
         RowBox[{"720", " ", 
          SuperscriptBox["k45", "5"], " ", "s2"}], "-", 
         RowBox[{"12", " ", 
          SuperscriptBox["s1", "4"], " ", 
          SuperscriptBox["s2", "2"]}], "+", 
         RowBox[{"68", " ", 
          SuperscriptBox["s1", "2"], " ", 
          SuperscriptBox["s2", "4"]}], "-", 
         RowBox[{"9", " ", 
          SuperscriptBox["s2", "6"]}], "-", 
         RowBox[{"3", " ", 
          SuperscriptBox["k45", "4"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"40", " ", 
             SuperscriptBox["s1", "2"]}], "-", 
            RowBox[{"571", " ", 
             SuperscriptBox["s2", "2"]}]}], ")"}]}], "-", 
         RowBox[{"18", " ", 
          SuperscriptBox["k45", "3"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"20", " ", 
             SuperscriptBox["s1", "2"], " ", "s2"}], "-", 
            RowBox[{"83", " ", 
             SuperscriptBox["s2", "3"]}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["k45", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "60"}], " ", 
             SuperscriptBox["s1", "2"], " ", 
             SuperscriptBox["s2", "2"]}], "+", 
            RowBox[{"504", " ", 
             SuperscriptBox["s2", "4"]}]}], ")"}]}], "+", 
         RowBox[{"6", " ", "k45", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"40", " ", 
             SuperscriptBox["s1", "2"], " ", 
             SuperscriptBox["s2", "3"]}], "+", 
            RowBox[{"3", " ", 
             SuperscriptBox["s2", "5"]}]}], ")"}]}]}], ")"}]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["k3", "5"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"90", " ", 
          SuperscriptBox["k45", "7"], " ", "s2"}], "-", 
         RowBox[{"12", " ", 
          SuperscriptBox["s1", "6"], " ", 
          SuperscriptBox["s2", "2"]}], "-", 
         RowBox[{"40", " ", 
          SuperscriptBox["s1", "4"], " ", 
          SuperscriptBox["s2", "4"]}], "+", 
         RowBox[{"15", " ", 
          SuperscriptBox["s1", "2"], " ", 
          SuperscriptBox["s2", "6"]}], "-", 
         RowBox[{"90", " ", 
          SuperscriptBox["k45", "6"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             SuperscriptBox["s1", "2"]}], "-", 
            RowBox[{"7", " ", 
             SuperscriptBox["s2", "2"]}]}], ")"}]}], "-", 
         RowBox[{"9", " ", 
          SuperscriptBox["k45", "5"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"160", " ", 
             SuperscriptBox["s1", "2"], " ", "s2"}], "-", 
            RowBox[{"161", " ", 
             SuperscriptBox["s2", "3"]}]}], ")"}]}], "-", 
         RowBox[{"9", " ", 
          SuperscriptBox["k45", "4"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"331", " ", 
             SuperscriptBox["s1", "2"], " ", 
             SuperscriptBox["s2", "2"]}], "-", 
            RowBox[{"182", " ", 
             SuperscriptBox["s2", "4"]}]}], ")"}]}], "+", 
         RowBox[{"3", " ", "k45", " ", 
          SuperscriptBox["s2", "3"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "132"}], " ", 
             SuperscriptBox["s1", "4"]}], "+", 
            RowBox[{"62", " ", 
             SuperscriptBox["s1", "2"], " ", 
             SuperscriptBox["s2", "2"]}], "+", 
            SuperscriptBox["s2", "4"]}], ")"}]}], "-", 
         RowBox[{"6", " ", 
          SuperscriptBox["k45", "3"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"42", " ", 
             SuperscriptBox["s1", "4"], " ", "s2"}], "+", 
            RowBox[{"287", " ", 
             SuperscriptBox["s1", "2"], " ", 
             SuperscriptBox["s2", "3"]}], "-", 
            RowBox[{"139", " ", 
             SuperscriptBox["s2", "5"]}]}], ")"}]}], "-", 
         RowBox[{"12", " ", 
          SuperscriptBox["k45", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"43", " ", 
             SuperscriptBox["s1", "4"], " ", 
             SuperscriptBox["s2", "2"]}], "+", 
            RowBox[{
             SuperscriptBox["s1", "2"], " ", 
             SuperscriptBox["s2", "4"]}], "-", 
            RowBox[{"12", " ", 
             SuperscriptBox["s2", "6"]}]}], ")"}]}]}], ")"}]}], "-", 
      RowBox[{
       SuperscriptBox["k3", "6"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"30", " ", 
          SuperscriptBox["k45", "7"]}], "+", 
         RowBox[{"810", " ", 
          SuperscriptBox["k45", "6"], " ", "s2"}], "+", 
         RowBox[{
          SuperscriptBox["k45", "5"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "480"}], " ", 
             SuperscriptBox["s1", "2"]}], "+", 
            RowBox[{"3123", " ", 
             SuperscriptBox["s2", "2"]}]}], ")"}]}], "-", 
         RowBox[{"9", " ", 
          SuperscriptBox["k45", "4"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"240", " ", 
             SuperscriptBox["s1", "2"], " ", "s2"}], "-", 
            RowBox[{"493", " ", 
             SuperscriptBox["s2", "3"]}]}], ")"}]}], "-", 
         RowBox[{"12", " ", 
          SuperscriptBox["k45", "3"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"7", " ", 
             SuperscriptBox["s1", "4"]}], "+", 
            RowBox[{"195", " ", 
             SuperscriptBox["s1", "2"], " ", 
             SuperscriptBox["s2", "2"]}], "-", 
            RowBox[{"243", " ", 
             SuperscriptBox["s2", "4"]}]}], ")"}]}], "-", 
         RowBox[{"3", " ", 
          SuperscriptBox["s2", "3"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"28", " ", 
             SuperscriptBox["s1", "4"]}], "-", 
            RowBox[{"28", " ", 
             SuperscriptBox["s1", "2"], " ", 
             SuperscriptBox["s2", "2"]}], "+", 
            SuperscriptBox["s2", "4"]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["k45", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "252"}], " ", 
             SuperscriptBox["s1", "4"], " ", "s2"}], "+", 
            RowBox[{"60", " ", 
             SuperscriptBox["s1", "2"], " ", 
             SuperscriptBox["s2", "3"]}], "+", 
            RowBox[{"756", " ", 
             SuperscriptBox["s2", "5"]}]}], ")"}]}], "+", 
         RowBox[{"k45", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "252"}], " ", 
             SuperscriptBox["s1", "4"], " ", 
             SuperscriptBox["s2", "2"]}], "+", 
            RowBox[{"580", " ", 
             SuperscriptBox["s1", "2"], " ", 
             SuperscriptBox["s2", "4"]}], "+", 
            RowBox[{"27", " ", 
             SuperscriptBox["s2", "6"]}]}], ")"}]}]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["k3", "4"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"12", " ", 
          SuperscriptBox["s1", "6"], " ", 
          SuperscriptBox["s2", "3"]}], "+", 
         RowBox[{"30", " ", 
          SuperscriptBox["s1", "4"], " ", 
          SuperscriptBox["s2", "5"]}], "-", 
         RowBox[{"5", " ", 
          SuperscriptBox["s1", "2"], " ", 
          SuperscriptBox["s2", "7"]}], "+", 
         RowBox[{"45", " ", 
          SuperscriptBox["k45", "7"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             SuperscriptBox["s1", "2"]}], "-", 
            SuperscriptBox["s2", "2"]}], ")"}]}], "+", 
         RowBox[{"15", " ", 
          SuperscriptBox["k45", "6"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"114", " ", 
             SuperscriptBox["s1", "2"], " ", "s2"}], "-", 
            RowBox[{"25", " ", 
             SuperscriptBox["s2", "3"]}]}], ")"}]}], "-", 
         RowBox[{"9", " ", 
          SuperscriptBox["k45", "5"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"40", " ", 
             SuperscriptBox["s1", "4"]}], "-", 
            RowBox[{"721", " ", 
             SuperscriptBox["s1", "2"], " ", 
             SuperscriptBox["s2", "2"]}], "+", 
            RowBox[{"140", " ", 
             SuperscriptBox["s2", "4"]}]}], ")"}]}], "-", 
         RowBox[{"15", " ", 
          SuperscriptBox["k45", "4"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"24", " ", 
             SuperscriptBox["s1", "4"], " ", "s2"}], "-", 
            RowBox[{"509", " ", 
             SuperscriptBox["s1", "2"], " ", 
             SuperscriptBox["s2", "3"]}], "+", 
            RowBox[{"92", " ", 
             SuperscriptBox["s2", "5"]}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["k45", "3"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "132"}], " ", 
             SuperscriptBox["s1", "6"]}], "+", 
            RowBox[{"750", " ", 
             SuperscriptBox["s1", "4"], " ", 
             SuperscriptBox["s2", "2"]}], "+", 
            RowBox[{"3300", " ", 
             SuperscriptBox["s1", "2"], " ", 
             SuperscriptBox["s2", "4"]}], "-", 
            RowBox[{"495", " ", 
             SuperscriptBox["s2", "6"]}]}], ")"}]}], "+", 
         RowBox[{"k45", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "156"}], " ", 
             SuperscriptBox["s1", "6"], " ", 
             SuperscriptBox["s2", "2"]}], "+", 
            RowBox[{"850", " ", 
             SuperscriptBox["s1", "4"], " ", 
             SuperscriptBox["s2", "4"]}], "-", 
            RowBox[{"135", " ", 
             SuperscriptBox["s1", "2"], " ", 
             SuperscriptBox["s2", "6"]}]}], ")"}]}], "-", 
         RowBox[{"9", " ", 
          SuperscriptBox["k45", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"44", " ", 
             SuperscriptBox["s1", "6"], " ", "s2"}], "-", 
            RowBox[{"210", " ", 
             SuperscriptBox["s1", "4"], " ", 
             SuperscriptBox["s2", "3"]}], "-", 
            RowBox[{"20", " ", 
             SuperscriptBox["s1", "2"], " ", 
             SuperscriptBox["s2", "5"]}], "+", 
            RowBox[{"5", " ", 
             SuperscriptBox["s2", "7"]}]}], ")"}]}]}], ")"}]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["k3", "3"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"45", " ", 
          SuperscriptBox["k45", "8"], " ", 
          SuperscriptBox["s2", "2"]}], "-", 
         RowBox[{"18", " ", 
          SuperscriptBox["s1", "8"], " ", 
          SuperscriptBox["s2", "2"]}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["s1", "6"], " ", 
          SuperscriptBox["s2", "4"]}], "+", 
         RowBox[{"3", " ", 
          SuperscriptBox["s1", "4"], " ", 
          SuperscriptBox["s2", "6"]}], "+", 
         RowBox[{"60", " ", 
          SuperscriptBox["k45", "7"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"3", " ", 
             SuperscriptBox["s1", "2"], " ", "s2"}], "+", 
            RowBox[{"4", " ", 
             SuperscriptBox["s2", "3"]}]}], ")"}]}], "-", 
         RowBox[{"60", " ", 
          SuperscriptBox["k45", "6"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"3", " ", 
             SuperscriptBox["s1", "4"]}], "-", 
            RowBox[{"27", " ", 
             SuperscriptBox["s1", "2"], " ", 
             SuperscriptBox["s2", "2"]}], "-", 
            RowBox[{"4", " ", 
             SuperscriptBox["s2", "4"]}]}], ")"}]}], "-", 
         RowBox[{"6", " ", 
          SuperscriptBox["k45", "5"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"120", " ", 
             SuperscriptBox["s1", "4"], " ", "s2"}], "-", 
            RowBox[{"563", " ", 
             SuperscriptBox["s1", "2"], " ", 
             SuperscriptBox["s2", "3"]}], "+", 
            RowBox[{"15", " ", 
             SuperscriptBox["s2", "5"]}]}], ")"}]}], "-", 
         RowBox[{"3", " ", 
          SuperscriptBox["k45", "4"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"40", " ", 
             SuperscriptBox["s1", "6"]}], "+", 
            RowBox[{"257", " ", 
             SuperscriptBox["s1", "4"], " ", 
             SuperscriptBox["s2", "2"]}], "-", 
            RowBox[{"960", " ", 
             SuperscriptBox["s1", "2"], " ", 
             SuperscriptBox["s2", "4"]}], "+", 
            RowBox[{"45", " ", 
             SuperscriptBox["s2", "6"]}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["k45", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "492"}], " ", 
             SuperscriptBox["s1", "6"], " ", 
             SuperscriptBox["s2", "2"]}], "+", 
            RowBox[{"832", " ", 
             SuperscriptBox["s1", "4"], " ", 
             SuperscriptBox["s2", "4"]}], "+", 
            RowBox[{"60", " ", 
             SuperscriptBox["s1", "2"], " ", 
             SuperscriptBox["s2", "6"]}]}], ")"}]}], "-", 
         RowBox[{"6", " ", 
          SuperscriptBox["k45", "3"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"84", " ", 
             SuperscriptBox["s1", "6"], " ", "s2"}], "-", 
            RowBox[{"77", " ", 
             SuperscriptBox["s1", "4"], " ", 
             SuperscriptBox["s2", "3"]}], "-", 
            RowBox[{"170", " ", 
             SuperscriptBox["s1", "2"], " ", 
             SuperscriptBox["s2", "5"]}], "+", 
            RowBox[{"5", " ", 
             SuperscriptBox["s2", "7"]}]}], ")"}]}], "-", 
         RowBox[{"2", " ", "k45", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"96", " ", 
             SuperscriptBox["s1", "6"], " ", 
             SuperscriptBox["s2", "3"]}], "-", 
            RowBox[{"117", " ", 
             SuperscriptBox["s1", "4"], " ", 
             SuperscriptBox["s2", "5"]}], "+", 
            RowBox[{"5", " ", 
             SuperscriptBox["s1", "2"], " ", 
             SuperscriptBox["s2", "7"]}]}], ")"}]}]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["k3", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"9", " ", 
          SuperscriptBox["k45", "9"], " ", 
          SuperscriptBox["s2", "2"]}], "+", 
         RowBox[{"207", " ", 
          SuperscriptBox["k45", "8"], " ", 
          SuperscriptBox["s2", "3"]}], "-", 
         RowBox[{"30", " ", 
          SuperscriptBox["s1", "8"], " ", 
          SuperscriptBox["s2", "3"]}], "+", 
         RowBox[{"12", " ", 
          SuperscriptBox["s1", "6"], " ", 
          SuperscriptBox["s2", "5"]}], "+", 
         RowBox[{
          SuperscriptBox["s1", "4"], " ", 
          SuperscriptBox["s2", "7"]}], "+", 
         RowBox[{
          SuperscriptBox["k45", "7"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "90"}], " ", 
             SuperscriptBox["s1", "4"]}], "+", 
            RowBox[{"630", " ", 
             SuperscriptBox["s1", "2"], " ", 
             SuperscriptBox["s2", "2"]}], "+", 
            RowBox[{"552", " ", 
             SuperscriptBox["s2", "4"]}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["k45", "6"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "990"}], " ", 
             SuperscriptBox["s1", "4"], " ", "s2"}], "+", 
            RowBox[{"2610", " ", 
             SuperscriptBox["s1", "2"], " ", 
             SuperscriptBox["s2", "3"]}], "+", 
            RowBox[{"384", " ", 
             SuperscriptBox["s2", "5"]}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["k45", "5"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "2409"}], " ", 
             SuperscriptBox["s1", "4"], " ", 
             SuperscriptBox["s2", "2"]}], "+", 
            RowBox[{"3864", " ", 
             SuperscriptBox["s1", "2"], " ", 
             SuperscriptBox["s2", "4"]}], "+", 
            RowBox[{"63", " ", 
             SuperscriptBox["s2", "6"]}]}], ")"}]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["k45", "3"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"21", " ", 
             SuperscriptBox["s1", "8"]}], "-", 
            RowBox[{"726", " ", 
             SuperscriptBox["s1", "6"], " ", 
             SuperscriptBox["s2", "2"]}], "+", 
            RowBox[{"386", " ", 
             SuperscriptBox["s1", "4"], " ", 
             SuperscriptBox["s2", "4"]}], "+", 
            RowBox[{"345", " ", 
             SuperscriptBox["s1", "2"], " ", 
             SuperscriptBox["s2", "6"]}]}], ")"}]}], "+", 
         RowBox[{"3", " ", "k45", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             SuperscriptBox["s1", "8"], " ", 
             SuperscriptBox["s2", "2"]}], "-", 
            RowBox[{"92", " ", 
             SuperscriptBox["s1", "6"], " ", 
             SuperscriptBox["s2", "4"]}], "+", 
            RowBox[{"53", " ", 
             SuperscriptBox["s1", "4"], " ", 
             SuperscriptBox["s2", "6"]}]}], ")"}]}], "-", 
         RowBox[{"3", " ", 
          SuperscriptBox["k45", "4"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"240", " ", 
             SuperscriptBox["s1", "6"], " ", "s2"}], "+", 
            RowBox[{"477", " ", 
             SuperscriptBox["s1", "4"], " ", 
             SuperscriptBox["s2", "3"]}], "-", 
            RowBox[{"880", " ", 
             SuperscriptBox["s1", "2"], " ", 
             SuperscriptBox["s2", "5"]}], "+", 
            RowBox[{"5", " ", 
             SuperscriptBox["s2", "7"]}]}], ")"}]}], "+", 
         RowBox[{"6", " ", 
          SuperscriptBox["k45", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"21", " ", 
             SuperscriptBox["s1", "8"], " ", "s2"}], "-", 
            RowBox[{"186", " ", 
             SuperscriptBox["s1", "6"], " ", 
             SuperscriptBox["s2", "3"]}], "+", 
            RowBox[{"142", " ", 
             SuperscriptBox["s1", "4"], " ", 
             SuperscriptBox["s2", "5"]}], "+", 
            RowBox[{"5", " ", 
             SuperscriptBox["s1", "2"], " ", 
             SuperscriptBox["s2", "7"]}]}], ")"}]}]}], ")"}]}], "+", 
      RowBox[{"2", " ", "k3", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"9", " ", 
          SuperscriptBox["k45", "9"], " ", 
          SuperscriptBox["s2", "3"]}], "+", 
         RowBox[{"3", " ", 
          SuperscriptBox["s1", "6"], " ", 
          SuperscriptBox["s2", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             SuperscriptBox["s1", "4"]}], "-", 
            RowBox[{"2", " ", 
             SuperscriptBox["s1", "2"], " ", 
             SuperscriptBox["s2", "2"]}], "+", 
            SuperscriptBox["s2", "4"]}], ")"}]}], "+", 
         RowBox[{"3", " ", 
          SuperscriptBox["k45", "8"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"5", " ", 
             SuperscriptBox["s1", "2"], " ", 
             SuperscriptBox["s2", "2"]}], "+", 
            RowBox[{"24", " ", 
             SuperscriptBox["s2", "4"]}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["k45", "7"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "90"}], " ", 
             SuperscriptBox["s1", "4"], " ", "s2"}], "+", 
            RowBox[{"180", " ", 
             SuperscriptBox["s1", "2"], " ", 
             SuperscriptBox["s2", "3"]}], "+", 
            RowBox[{"102", " ", 
             SuperscriptBox["s2", "5"]}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["k45", "6"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"60", " ", 
             SuperscriptBox["s1", "6"]}], "-", 
            RowBox[{"510", " ", 
             SuperscriptBox["s1", "4"], " ", 
             SuperscriptBox["s2", "2"]}], "+", 
            RowBox[{"500", " ", 
             SuperscriptBox["s1", "2"], " ", 
             SuperscriptBox["s2", "4"]}], "+", 
            RowBox[{"54", " ", 
             SuperscriptBox["s2", "6"]}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["k45", "4"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"60", " ", 
             SuperscriptBox["s1", "8"]}], "-", 
            RowBox[{"303", " ", 
             SuperscriptBox["s1", "6"], " ", 
             SuperscriptBox["s2", "2"]}], "-", 
            RowBox[{"218", " ", 
             SuperscriptBox["s1", "4"], " ", 
             SuperscriptBox["s2", "4"]}], "+", 
            RowBox[{"315", " ", 
             SuperscriptBox["s1", "2"], " ", 
             SuperscriptBox["s2", "6"]}]}], ")"}]}], "+", 
         RowBox[{"12", " ", 
          SuperscriptBox["k45", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"8", " ", 
             SuperscriptBox["s1", "8"], " ", 
             SuperscriptBox["s2", "2"]}], "-", 
            RowBox[{"23", " ", 
             SuperscriptBox["s1", "6"], " ", 
             SuperscriptBox["s2", "4"]}], "+", 
            RowBox[{"11", " ", 
             SuperscriptBox["s1", "4"], " ", 
             SuperscriptBox["s2", "6"]}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["k45", "5"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "729"}], " ", 
             SuperscriptBox["s1", "4"], " ", 
             SuperscriptBox["s2", "3"]}], "+", 
            RowBox[{"618", " ", 
             SuperscriptBox["s1", "2"], " ", 
             SuperscriptBox["s2", "5"]}], "+", 
            RowBox[{"9", " ", 
             SuperscriptBox["s2", "7"]}]}], ")"}]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["k45", "3"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"81", " ", 
             SuperscriptBox["s1", "8"], " ", "s2"}], "-", 
            RowBox[{"249", " ", 
             SuperscriptBox["s1", "6"], " ", 
             SuperscriptBox["s2", "3"]}], "+", 
            RowBox[{"99", " ", 
             SuperscriptBox["s1", "4"], " ", 
             SuperscriptBox["s2", "5"]}], "+", 
            RowBox[{"25", " ", 
             SuperscriptBox["s1", "2"], " ", 
             SuperscriptBox["s2", "7"]}]}], ")"}]}], "+", 
         RowBox[{"k45", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"6", " ", 
             SuperscriptBox["s1", "8"], " ", 
             SuperscriptBox["s2", "3"]}], "-", 
            RowBox[{"30", " ", 
             SuperscriptBox["s1", "6"], " ", 
             SuperscriptBox["s2", "5"]}], "+", 
            RowBox[{"13", " ", 
             SuperscriptBox["s1", "4"], " ", 
             SuperscriptBox["s2", "7"]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], 
   ")"}], "/", 
  RowBox[{"(", 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"k12", "-", "s1"}], ")"}], "3"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"k3", "+", "k45", "-", "s1"}], ")"}], "5"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"k12", "+", "s1"}], ")"}], "3"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"k3", "+", "k45", "+", "s1"}], ")"}], "5"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"k45", "+", "s2"}], ")"}], "3"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"k3", "-", "s1", "+", "s2"}], ")"}], "3"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"k3", "+", "s1", "+", "s2"}], ")"}], "3"]}], ")"}]}]], "Output",
 CellChangeTimes->{3.8209148811792793`*^9, 3.8210146741144333`*^9, 
  3.821015117292902*^9, 3.821020854444214*^9, 3.821022264084979*^9, 
  3.8210523870036116`*^9, 3.8210530926042433`*^9, 
  3.821081279909834*^9},ExpressionUUID->"4a3f33d6-5007-46f6-ab6f-\
a4a494b6dd77"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"Finding", " ", "RHS", " ", "of", " ", "COT"}], "*)"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"RHS", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"H", "^", "2"}], "/", 
        RowBox[{"(", 
         RowBox[{"2", 
          RowBox[{"s1", "^", "3"}]}], ")"}]}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"psi4", "[", 
          RowBox[{
           RowBox[{"s1", "+", "k3"}], ",", "k45", ",", "s2", ",", "s1", ",", 
           "k3", ",", "k4", ",", "k5"}], "]"}], "-", 
         RowBox[{"psi4", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "s1"}], "+", "k3"}], ",", "k45", ",", "s2", ",", 
           RowBox[{"-", "s1"}], ",", "k3", ",", "k4", ",", "k5"}], "]"}]}], 
        ")"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"psi3", "[", 
          RowBox[{"k1", ",", "k2", ",", "s1"}], "]"}], "-", 
         RowBox[{"psi3", "[", 
          RowBox[{"k1", ",", "k2", ",", 
           RowBox[{"-", "s1"}]}], "]"}]}], ")"}]}], "]"}], "/", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["H", "7"], " ", 
       SuperscriptBox["k1", "2"], " ", 
       SuperscriptBox["k2", "2"], " ", 
       SuperscriptBox["k3", "2"], " ", 
       SuperscriptBox["k4", "2"], " ", 
       SuperscriptBox["k5", "2"]}], ")"}]}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"k1", "+", "k2"}], "\[Rule]", "k12"}], ",", 
      RowBox[{
       RowBox[{"k4", "+", "k5"}], "\[Rule]", "k45"}]}], "}"}], 
    "\[IndentingNewLine]"}]}]}]], "Input",
 CellChangeTimes->{{3.820915132414067*^9, 3.8209151886363907`*^9}, {
   3.820915228364845*^9, 3.820915273420387*^9}, {3.8209153056444187`*^9, 
   3.820915316061002*^9}, {3.8209153792463093`*^9, 3.8209154169725823`*^9}, 
   3.8209154618874016`*^9, {3.82091551754955*^9, 3.8209155202395086`*^9}, {
   3.8210149238034406`*^9, 3.821014985034159*^9}, 3.8210150651625066`*^9, {
   3.8210163349231925`*^9, 3.8210163732269077`*^9}, 3.8210164170343375`*^9, {
   3.821051756318737*^9, 3.8210517674534097`*^9}, {3.8211841221495852`*^9, 
   3.821184128580945*^9}},ExpressionUUID->"a5ad20d3-6a10-4599-98ae-\
ce4a921a149d"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"k45", "+", "s2"}], ")"}], "3"]], 
  RowBox[{"864", " ", "s1", " ", 
   RowBox[{"(", 
    RowBox[{
     FractionBox["1", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"k12", "-", "s1"}], ")"}], "3"]], "-", 
     FractionBox["1", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"k12", "+", "s1"}], ")"}], "3"]]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"3", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"k3", "-", "s1"}], ")"}], "4"], " ", 
         SuperscriptBox["s2", "2"]}], "+", 
        RowBox[{
         SuperscriptBox["k45", "2"], " ", 
         SuperscriptBox["s2", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"3", " ", 
            SuperscriptBox["k45", "2"]}], "+", 
           RowBox[{"3", " ", "k45", " ", "s2"}], "+", 
           SuperscriptBox["s2", "2"]}], ")"}]}], "-", 
        RowBox[{"k45", " ", 
         RowBox[{"(", 
          RowBox[{"k3", "-", "s1"}], ")"}], " ", 
         SuperscriptBox["s2", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"3", " ", 
            SuperscriptBox["k45", "2"]}], "+", 
           RowBox[{"9", " ", "k45", " ", "s2"}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["s2", "2"]}]}], ")"}]}], "-", 
        RowBox[{"3", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"k3", "-", "s1"}], ")"}], "3"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", 
            SuperscriptBox["k45", "3"]}], "+", 
           RowBox[{"6", " ", 
            SuperscriptBox["k45", "2"], " ", "s2"}], "+", 
           RowBox[{"k45", " ", 
            SuperscriptBox["s2", "2"]}], "-", 
           SuperscriptBox["s2", "3"]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"k3", "-", "s1"}], ")"}], "2"], " ", "s2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "18"}], " ", 
            SuperscriptBox["k45", "3"]}], "-", 
           RowBox[{"24", " ", 
            SuperscriptBox["k45", "2"], " ", "s2"}], "-", 
           RowBox[{"9", " ", "k45", " ", 
            SuperscriptBox["s2", "2"]}], "+", 
           SuperscriptBox["s2", "3"]}], ")"}]}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"k3", "+", "k45", "-", "s1"}], ")"}], "5"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"k3", "-", "s1", "+", "s2"}], ")"}], "3"]}], ")"}]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"3", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"k3", "+", "s1"}], ")"}], "4"], " ", 
         SuperscriptBox["s2", "2"]}], "+", 
        RowBox[{
         SuperscriptBox["k45", "2"], " ", 
         SuperscriptBox["s2", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"3", " ", 
            SuperscriptBox["k45", "2"]}], "+", 
           RowBox[{"3", " ", "k45", " ", "s2"}], "+", 
           SuperscriptBox["s2", "2"]}], ")"}]}], "-", 
        RowBox[{"k45", " ", 
         RowBox[{"(", 
          RowBox[{"k3", "+", "s1"}], ")"}], " ", 
         SuperscriptBox["s2", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"3", " ", 
            SuperscriptBox["k45", "2"]}], "+", 
           RowBox[{"9", " ", "k45", " ", "s2"}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["s2", "2"]}]}], ")"}]}], "-", 
        RowBox[{"3", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"k3", "+", "s1"}], ")"}], "3"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", 
            SuperscriptBox["k45", "3"]}], "+", 
           RowBox[{"6", " ", 
            SuperscriptBox["k45", "2"], " ", "s2"}], "+", 
           RowBox[{"k45", " ", 
            SuperscriptBox["s2", "2"]}], "-", 
           SuperscriptBox["s2", "3"]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"k3", "+", "s1"}], ")"}], "2"], " ", "s2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "18"}], " ", 
            SuperscriptBox["k45", "3"]}], "-", 
           RowBox[{"24", " ", 
            SuperscriptBox["k45", "2"], " ", "s2"}], "-", 
           RowBox[{"9", " ", "k45", " ", 
            SuperscriptBox["s2", "2"]}], "+", 
           SuperscriptBox["s2", "3"]}], ")"}]}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"k3", "+", "k45", "+", "s1"}], ")"}], "5"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"k3", "+", "s1", "+", "s2"}], ")"}], "3"]}], ")"}]}]}], 
    ")"}]}]}]], "Output",
 CellChangeTimes->{{3.8209153864599824`*^9, 3.82091540734612*^9}, {
   3.820915455791483*^9, 3.8209154646929226`*^9}, {3.821014927144332*^9, 
   3.821014947835868*^9}, 3.8210149866806593`*^9, 3.821015067399973*^9, {
   3.821016350726549*^9, 3.821016374840108*^9}, 3.8210164182499247`*^9, 
   3.821020855288883*^9, 3.821022266337988*^9, 
   3.821052387418502*^9},ExpressionUUID->"6bc21de2-2b57-4bfc-b9f5-\
4f70ac373a31"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Simplify", "[", 
   RowBox[{"RHS", "-", "LHS"}], "]"}], " ", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"Showing", " ", "RHS"}], "=", "LHS"}], "*)"}]}]], "Input",
 CellChangeTimes->{{3.82091553354943*^9, 3.820915537404628*^9}, {
  3.8210149526968517`*^9, 3.8210149575928288`*^9}, {3.8210150716903877`*^9, 
  3.8210150734409523`*^9}, {3.8210161654341593`*^9, 3.821016202089184*^9}, {
  3.8210163875953927`*^9, 3.8210164210323067`*^9}, {3.8211841310755873`*^9, 
  3.8211841388053637`*^9}},ExpressionUUID->"05c6fd34-ecbf-4531-b01a-\
88e73a350f30"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.8210149713715363`*^9, {3.821015055101301*^9, 3.821015074592908*^9}, {
   3.8210161602878633`*^9, 3.8210161706969166`*^9}, 3.821016206517754*^9, {
   3.821016356774343*^9, 3.821016421505997*^9}, 3.8210208620609765`*^9, 
   3.8210222665025578`*^9, 3.8210523876909018`*^9, 
   3.821081546190874*^9},ExpressionUUID->"57fd0e78-3ec2-43d4-8e56-\
79463c67c9f2"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Five Point Example Differential Operators", "Section",
 CellChangeTimes->{{3.8214519635284386`*^9, 
  3.821451977447137*^9}},ExpressionUUID->"243b7aa4-8ae9-43fa-833d-\
ad42e5ea0327"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"Flat", " ", "Space", " ", "Propagators"}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"phipf", "[", 
     RowBox[{"k_", ",", "t_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"1", "/", 
      RowBox[{"Sqrt", "[", 
       RowBox[{"2", "k"}], "]"}]}], 
     RowBox[{"Exp", "[", 
      RowBox[{"I", " ", "k", " ", "t"}], "]"}]}]}], "   ", 
   RowBox[{"(*", 
    RowBox[{"Positive", " ", "energy", " ", "solution"}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"phimf", "[", 
     RowBox[{"k_", ",", "t_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"1", "/", 
      RowBox[{"Sqrt", "[", 
       RowBox[{"2", "k"}], "]"}]}], 
     RowBox[{"Exp", "[", 
      RowBox[{
       RowBox[{"-", "I"}], " ", "k", " ", "t"}], "]"}]}]}], "   ", 
   RowBox[{"(*", 
    RowBox[{"Negative", " ", "energy", " ", "solution"}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Gf", "[", 
     RowBox[{"t1_", ",", " ", "t2_", ",", " ", "k_"}], "]"}], " ", ":=", 
    RowBox[{"I", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"phimf", "[", 
         RowBox[{"k", ",", "t1"}], "]"}], 
        RowBox[{"phipf", "[", 
         RowBox[{"k", ",", "t2"}], "]"}], 
        RowBox[{"HeavisideTheta", "[", 
         RowBox[{"t1", "-", "t2"}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"phimf", "[", 
         RowBox[{"k", ",", "t2"}], "]"}], 
        RowBox[{"phipf", "[", 
         RowBox[{"k", ",", "t1"}], "]"}], 
        RowBox[{"HeavisideTheta", "[", 
         RowBox[{"t2", "-", "t1"}], "]"}]}], "-", 
       RowBox[{
        RowBox[{"phipf", "[", 
         RowBox[{"k", ",", "t1"}], "]"}], 
        RowBox[{"phipf", "[", 
         RowBox[{"k", ",", "t2"}], "]"}], 
        RowBox[{
         RowBox[{"phimf", "[", 
          RowBox[{"k", ",", "t0"}], "]"}], "/", 
         RowBox[{"phipf", "[", 
          RowBox[{"k", ",", "t0"}], "]"}]}]}]}], ")"}]}]}], "   ", 
   RowBox[{"(*", 
    RowBox[{"Bulk", " ", "to", " ", "Bulk", " ", "Propagator"}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{
     "First", " ", "derivative", " ", "of", " ", "Bulk", " ", "to", " ", 
      "Bulk", " ", "Propagator", " ", "with", " ", "respect", " ", "to", " ", 
      "its", " ", "first", " ", "argument"}], ",", " ", 
     RowBox[{"explicitly", " ", "shown", " ", "below"}], ",", " ", 
     RowBox[{
     "dropping", " ", "the", " ", "delta", " ", "function", " ", "term", " ", 
      "as", " ", "this", " ", "can", " ", "be", " ", "shown", " ", "to", " ", 
      "always", " ", "vanish"}], ",", " ", 
     RowBox[{
     "this", " ", "speeds", " ", "up", " ", "the", " ", "calculation"}], ",", 
     " ", 
     RowBox[{
     "rather", " ", "than", " ", "finding", " ", "the", " ", "derivative", 
      " ", "each", " ", "time"}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Kf", "[", 
     RowBox[{"k_", ",", " ", "t_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"phipf", "[", 
      RowBox[{"k", ",", "t"}], "]"}], "/", 
     RowBox[{"phipf", "[", 
      RowBox[{"k", ",", " ", "t0"}], "]"}]}]}], " ", 
   RowBox[{"(*", 
    RowBox[{"Bulk", " ", "to", " ", "Boundary", " ", "Propagator"}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{"t0", "=", "0"}]}]}]], "Input",
 CellChangeTimes->{{3.8214520752298613`*^9, 3.8214521938968325`*^9}, {
   3.821452236583789*^9, 3.821452260647951*^9}, 3.821457795243354*^9, 
   3.8214578909399543`*^9, 3.8214579347033453`*^9, {3.8214619111652365`*^9, 
   3.8214619123460345`*^9}, 3.82152558202146*^9, {3.8215259562551847`*^9, 
   3.821525958879463*^9}},ExpressionUUID->"7e13d0f7-9495-4d8c-99be-\
56c38a7d9b1e"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.821457715559546*^9, 3.821457797053957*^9, 
  3.821457891526698*^9, 3.821457936840764*^9, 3.8214619167873535`*^9, 
  3.821525960862867*^9},ExpressionUUID->"4fe10800-4eeb-4cd9-b19b-\
36b93af85a56"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"f5Integrand", "=", 
   RowBox[{
    RowBox[{"FullSimplify", "[", 
     RowBox[{
      RowBox[{"Kf", "[", 
       RowBox[{"k1", ",", " ", "t1"}], "]"}], 
      RowBox[{"Kf", "[", 
       RowBox[{"k2", ",", " ", "t1"}], "]"}], 
      RowBox[{"Kf", "[", 
       RowBox[{"k3", ",", " ", "t2"}], "]"}], 
      RowBox[{"Kf", "[", 
       RowBox[{"k4", ",", " ", "t3"}], "]"}], 
      RowBox[{"Kf", "[", 
       RowBox[{"k5", ",", "t3"}], "]"}]}], "]"}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"k5", "+", "k4"}], "\[Rule]", "k45"}], ",", 
      RowBox[{
       RowBox[{"k1", "+", "k2"}], "\[Rule]", "k12"}]}], "}"}]}]}], " ", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "defining", " ", "the", " ", "Integrand", " ", "without", " ", "the", " ",
      "greens", " ", "function"}], ",", " ", 
    RowBox[{
    "there", " ", "are", " ", "no", " ", "derivatives", " ", "on", " ", 
     "these", " ", "terms"}]}], "*)"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"fIntegrand3", "=", 
  RowBox[{"Simplify", "[", 
   RowBox[{"f5Integrand", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"s1", "^", "2"}], 
       RowBox[{"Gf", "[", 
        RowBox[{"t2", ",", " ", "t1", ",", " ", "s1"}], "]"}]}], "-", 
      RowBox[{"DiracDelta", "[", 
       RowBox[{"t1", "-", "t2"}], "]"}]}], ")"}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"s2", "^", "2"}], 
       RowBox[{"Gf", "[", 
        RowBox[{"t2", ",", "t3", ",", "s2"}], "]"}]}], "-", 
      RowBox[{"DiracDelta", "[", 
       RowBox[{"t2", "-", "t3"}], "]"}]}], ")"}]}], "]"}], " ", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"Simplifying", " ", "the", " ", "total", " ", "integrand"}], ",", 
    " ", 
    RowBox[{
    "note", " ", "the", " ", "extra", " ", "delta", " ", "function", " ", 
     "with", " ", "the", " ", "greens", " ", "function"}]}], 
   "*)"}]}]}], "Input",
 CellChangeTimes->{{3.820908173323465*^9, 3.820908464828003*^9}, {
   3.820908542941899*^9, 3.8209085579480796`*^9}, {3.8209100981770954`*^9, 
   3.820910106763728*^9}, {3.8209129742091184`*^9, 3.820912975228626*^9}, {
   3.82091342052429*^9, 3.8209134243165894`*^9}, {3.8209176589571543`*^9, 
   3.8209176671500483`*^9}, {3.820917755037404*^9, 3.8209178186233826`*^9}, {
   3.820920044605954*^9, 3.820920064525099*^9}, {3.8209213116640944`*^9, 
   3.8209213355349894`*^9}, {3.8209391409763975`*^9, 3.820939166576391*^9}, {
   3.821051561843805*^9, 3.821051567853589*^9}, {3.8210516307185783`*^9, 
   3.8210517185901375`*^9}, {3.821053452192667*^9, 3.821053466094065*^9}, {
   3.8210536381764545`*^9, 3.821053649677696*^9}, {3.8211839194443593`*^9, 
   3.821184017574639*^9}, {3.8214522324791327`*^9, 3.821452313767378*^9}, {
   3.8214602219507265`*^9, 3.8214603377531185`*^9}, 3.821460472991375*^9, {
   3.821525608923917*^9, 
   3.821525648110032*^9}},ExpressionUUID->"056d5536-4456-491b-bd6a-\
513a2fc3b385"],

Cell[BoxData[
 SuperscriptBox["\[ExponentialE]", 
  RowBox[{"\[ImaginaryI]", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"k12", " ", "t1"}], "+", 
     RowBox[{"k3", " ", "t2"}], "+", 
     RowBox[{"k45", " ", "t3"}]}], ")"}]}]]], "Output",
 CellChangeTimes->{
  3.8214578037212687`*^9, 3.8214579410637407`*^9, {3.821460311377673*^9, 
   3.8214603383190584`*^9}, {3.821460466577719*^9, 3.8214604736977434`*^9}, 
   3.8214619228181534`*^9, 3.8215256511444426`*^9, {3.8215259627270412`*^9, 
   3.8215259645771885`*^9}},ExpressionUUID->"1a491150-d73f-47f4-983e-\
bb09d48fcb70"],

Cell[BoxData[
 RowBox[{
  SuperscriptBox["\[ExponentialE]", 
   RowBox[{"\[ImaginaryI]", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"k12", " ", "t1"}], "+", 
      RowBox[{"k3", " ", "t2"}], "+", 
      RowBox[{"k45", " ", "t3"}]}], ")"}]}]], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{"DiracDelta", "[", 
      RowBox[{"t1", "-", "t2"}], "]"}]}], "-", 
    RowBox[{
     FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{
       RowBox[{"-", "\[ImaginaryI]"}], " ", "s1", " ", 
       RowBox[{"(", 
        RowBox[{"t1", "+", "t2"}], ")"}]}]], " ", "s1", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"2", " ", "\[ImaginaryI]", " ", "s1", " ", "t2"}]]}], " ", 
        RowBox[{"HeavisideTheta", "[", 
         RowBox[{"t1", "-", "t2"}], "]"}]}], "+", 
       RowBox[{
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"2", " ", "\[ImaginaryI]", " ", "s1", " ", "t1"}]], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"2", " ", "\[ImaginaryI]", " ", "s1", " ", "t2"}]], "-", 
          RowBox[{"HeavisideTheta", "[", 
           RowBox[{
            RowBox[{"-", "t1"}], "+", "t2"}], "]"}]}], ")"}]}]}], ")"}]}]}], 
   ")"}], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{"DiracDelta", "[", 
      RowBox[{"t2", "-", "t3"}], "]"}]}], "-", 
    RowBox[{
     FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{
       RowBox[{"-", "\[ImaginaryI]"}], " ", "s2", " ", 
       RowBox[{"(", 
        RowBox[{"t2", "+", "t3"}], ")"}]}]], " ", "s2", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"2", " ", "\[ImaginaryI]", " ", "s2", " ", "t3"}]]}], " ", 
        RowBox[{"HeavisideTheta", "[", 
         RowBox[{"t2", "-", "t3"}], "]"}]}], "+", 
       RowBox[{
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"2", " ", "\[ImaginaryI]", " ", "s2", " ", "t2"}]], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"2", " ", "\[ImaginaryI]", " ", "s2", " ", "t3"}]], "-", 
          RowBox[{"HeavisideTheta", "[", 
           RowBox[{
            RowBox[{"-", "t2"}], "+", "t3"}], "]"}]}], ")"}]}]}], ")"}]}]}], 
   ")"}]}]], "Output",
 CellChangeTimes->{
  3.8214578037212687`*^9, 3.8214579410637407`*^9, {3.821460311377673*^9, 
   3.8214603383190584`*^9}, {3.821460466577719*^9, 3.8214604736977434`*^9}, 
   3.8214619228181534`*^9, 3.8215256511444426`*^9, {3.8215259627270412`*^9, 
   3.821525964681958*^9}},ExpressionUUID->"9eb7b454-e9a2-4ffa-817f-\
a2abb2505071"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"ListIntegrand", "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{"List", "@@", 
     RowBox[{"Expand", "[", "fIntegrand3", "]"}]}], "]"}]}], " ", ";", 
  RowBox[{"(*", 
   RowBox[{
   "Defining", " ", "as", " ", "a", " ", "list", " ", "for", " ", 
    "computational", " ", "speed"}], "*)"}]}]], "Input",
 CellChangeTimes->{{3.821452324135597*^9, 3.821452363679402*^9}, {
   3.821457952169713*^9, 3.821457962168948*^9}, 3.821460247822508*^9, 
   3.821460317576581*^9, {3.821525654126384*^9, 
   3.8215256674727025`*^9}},ExpressionUUID->"9f709716-1f30-4279-b4ae-\
c94707433039"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[CapitalPsi]5f", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"-", "216"}], "I", " ", 
      RowBox[{"Integrate", "[", 
       RowBox[{"#", ",", 
        RowBox[{"{", 
         RowBox[{"t1", ",", 
          RowBox[{"-", "\[Infinity]"}], ",", "0"}], "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"t2", ",", " ", 
          RowBox[{"-", " ", "\[Infinity]"}], ",", "0"}], "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"t3", ",", 
          RowBox[{"-", " ", "\[Infinity]"}], ",", "0"}], "}"}], ",", 
        RowBox[{"GenerateConditions", "\[Rule]", "False"}]}], "]"}]}], "&"}], 
    "/@", "ListIntegrand"}]}], ";", 
  RowBox[{"(*", 
   RowBox[{"Performing", " ", "the", " ", "Integral"}], "*)"}]}]], "Input",
 CellChangeTimes->{{3.821452324135597*^9, 3.821452363679402*^9}, {
  3.8214580237081833`*^9, 3.8214580304247227`*^9}, {3.821460416076162*^9, 
  3.8214604196886983`*^9}},ExpressionUUID->"ff0d6139-e9cc-4987-9d84-\
da63bcd0885d"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[CapitalPsi]5ftot", "=", 
  RowBox[{"Total", "@", "\[CapitalPsi]5f"}]}]], "Input",
 CellChangeTimes->{{3.8214578338642397`*^9, 
  3.8214578393059673`*^9}},ExpressionUUID->"4ee221b6-2502-4f9d-8304-\
d2e19ef466ca"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox["216", 
    RowBox[{"k12", "+", "k3", "+", "k45"}]]}], "+", 
  FractionBox[
   RowBox[{"108", " ", "s1"}], 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"k12", "+", "k3", "+", "k45"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"k12", "+", "s1"}], ")"}]}]], "+", 
  FractionBox[
   RowBox[{"108", " ", "s1"}], 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"k12", "+", "k3", "+", "k45"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"k3", "+", "k45", "+", "s1"}], ")"}]}]], "-", 
  FractionBox[
   RowBox[{"108", " ", "s1"}], 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"k12", "+", "s1"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"k3", "+", "k45", "+", "s1"}], ")"}]}]], "+", 
  FractionBox[
   RowBox[{"108", " ", "s2"}], 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"k12", "+", "k3", "+", "k45"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"k12", "+", "k3", "+", "s2"}], ")"}]}]], "-", 
  FractionBox[
   RowBox[{"54", " ", "s1", " ", "s2"}], 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"k12", "+", "k3", "+", "k45"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"k12", "+", "s1"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"k12", "+", "k3", "+", "s2"}], ")"}]}]], "+", 
  FractionBox[
   RowBox[{"108", " ", "s2"}], 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"k12", "+", "k3", "+", "k45"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"k45", "+", "s2"}], ")"}]}]], "-", 
  FractionBox[
   RowBox[{"54", " ", "s1", " ", "s2"}], 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"k12", "+", "k3", "+", "k45"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"k12", "+", "s1"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"k45", "+", "s2"}], ")"}]}]], "-", 
  FractionBox[
   RowBox[{"54", " ", "s1", " ", "s2"}], 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"k12", "+", "k3", "+", "k45"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"k3", "+", "k45", "+", "s1"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"k45", "+", "s2"}], ")"}]}]], "+", 
  FractionBox[
   RowBox[{"54", " ", "s1", " ", "s2"}], 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"k12", "+", "s1"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"k3", "+", "k45", "+", "s1"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"k45", "+", "s2"}], ")"}]}]], "-", 
  FractionBox[
   RowBox[{"108", " ", "s2"}], 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"k12", "+", "k3", "+", "s2"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"k45", "+", "s2"}], ")"}]}]], "+", 
  FractionBox[
   RowBox[{"54", " ", "s1", " ", "s2"}], 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"k12", "+", "s1"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"k12", "+", "k3", "+", "s2"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"k45", "+", "s2"}], ")"}]}]], "+", 
  FractionBox[
   RowBox[{"54", " ", "s1", " ", "s2"}], 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"k12", "+", "s1"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"k3", "+", "k45", "+", "s1"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"k3", "+", "s1", "+", "s2"}], ")"}]}]], "-", 
  FractionBox[
   RowBox[{"54", " ", "s1", " ", "s2"}], 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"k12", "+", "s1"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"k45", "+", "s2"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"k3", "+", "s1", "+", "s2"}], ")"}]}]], "+", 
  FractionBox[
   RowBox[{"54", " ", "s1", " ", "s2"}], 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"k12", "+", "k3", "+", "s2"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"k45", "+", "s2"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"k3", "+", "s1", "+", "s2"}], ")"}]}]], "-", 
  FractionBox[
   RowBox[{"54", " ", "s1", " ", "s2", " ", 
    RowBox[{"(", 
     RowBox[{"k12", "+", 
      RowBox[{"2", " ", "k3"}], "+", "k45", "+", "s1", "+", "s2"}], ")"}]}], 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"k12", "+", "k3", "+", "k45"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"k3", "+", "k45", "+", "s1"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"k12", "+", "k3", "+", "s2"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"k3", "+", "s1", "+", "s2"}], ")"}]}]]}]], "Output",
 CellChangeTimes->{3.8214578401291475`*^9, 3.8214579696246595`*^9, 
  3.8214580506884956`*^9, 3.8214603857803884`*^9, 3.821460502664434*^9, 
  3.821461956568083*^9, 3.8215259920607204`*^9, 
  3.8215270738927345`*^9},ExpressionUUID->"9fe15e5a-c872-4a0a-a0ec-\
1aa83d683cba"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", "\[CapitalPsi]5ftot", "]"}]], "Input",
 CellChangeTimes->{{3.821457903540205*^9, 3.821457921128423*^9}, 
   3.8214580663801246`*^9, {3.821526465532821*^9, 
   3.8215264769953656`*^9}},ExpressionUUID->"869fe6d9-635c-44d2-86c2-\
b445d6f402b5"],

Cell[BoxData[
 RowBox[{"-", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"216", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SuperscriptBox["k12", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"k3", "+", "k45", "+", "s1"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"k45", "+", "s2"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"k3", "+", "s1", "+", "s2"}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"k3", "+", "k45"}], ")"}], " ", "s1", " ", 
         RowBox[{"(", 
          RowBox[{"k3", "+", "s2"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"k45", " ", 
            RowBox[{"(", 
             RowBox[{"k3", "+", "s1"}], ")"}]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"k3", "+", "k45", "+", "s1"}], ")"}], " ", "s2"}]}], 
          ")"}]}], "+", 
        RowBox[{"k12", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"k45", " ", 
            RowBox[{"(", 
             RowBox[{"k3", "+", "s1"}], ")"}]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"k3", "+", "k45", "+", "s1"}], ")"}], " ", "s2"}]}], 
          ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["k3", "2"], "+", 
           RowBox[{"k45", " ", "s1"}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"k45", "+", "s1"}], ")"}], " ", "s2"}], "+", 
           RowBox[{"k3", " ", 
            RowBox[{"(", 
             RowBox[{"k45", "+", 
              RowBox[{"2", " ", "s1"}], "+", "s2"}], ")"}]}]}], ")"}]}]}], 
       ")"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"k12", "+", "k3", "+", "k45"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"k12", "+", "s1"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"k3", "+", "k45", "+", "s1"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"k12", "+", "k3", "+", "s2"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"k45", "+", "s2"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"k3", "+", "s1", "+", "s2"}], ")"}]}], ")"}]}], 
   ")"}]}]], "Output",
 CellChangeTimes->{3.821458067847308*^9, 3.8214605033152237`*^9, 
  3.821525992712493*^9, 
  3.8215270745108876`*^9},ExpressionUUID->"787845f9-6a31-46be-85a5-\
3eb2c73ca1c9"]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.821457925978284*^9, 3.8214579259998784`*^9}, 
   3.821458072200655*^9},ExpressionUUID->"44672327-9493-4433-8de1-\
94651e70cfd0"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Diff\[CapitalPsi]5", "=", 
   RowBox[{"D", "[", 
    RowBox[{
    "\[CapitalPsi]5ftot", ",", "k12", ",", "k12", ",", "k3", ",", "k3", ",", 
     "k45", ",", "k45"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.821458091679906*^9, 3.821458120616187*^9}, 
   3.8214605201239214`*^9},ExpressionUUID->"03cbdec6-3b93-4868-b3d7-\
fa1501130d03"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"PossibleZeroQ", "[", 
  RowBox[{"Diff\[CapitalPsi]5", "-", "\[CapitalPsi]5Tot"}], "]"}]], "Input",
 CellChangeTimes->{{3.8214581267251663`*^9, 3.821458144744006*^9}, {
  3.821458199356558*^9, 3.8214582033841*^9}, {3.821458333579152*^9, 
  3.8214583424562826`*^9}, {3.821458748265728*^9, 3.8214587494354024`*^9}, {
  3.821460526043517*^9, 
  3.8214605437145596`*^9}},ExpressionUUID->"bb070985-9ea3-4ed9-9c36-\
38628fcbe971"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{
  3.8214581456102667`*^9, {3.8214582006992493`*^9, 3.8214582043325214`*^9}, 
   3.82145874773197*^9, {3.8214605400729074`*^9, 3.821460545005615*^9}, 
   3.8214619574548845`*^9, 
   3.8215259939647217`*^9},ExpressionUUID->"8e375535-5c00-4280-b24e-\
2ee0053a048f"]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{
  3.8214581554164705`*^9, {3.8214582958353324`*^9, 3.8214582983443513`*^9}, 
   3.8215256945914507`*^9},ExpressionUUID->"b846f60a-5ead-40ad-b7c3-\
5af18a5313c0"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"Checking", " ", "the", " ", "Psi3", " ", "relationship"}], "*)"}],
   "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    SubscriptBox["f\[CapitalPsi]", "3"], "=", 
    RowBox[{
     RowBox[{"-", "6"}], "I", " ", 
     RowBox[{"Integrate", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Kf", "[", 
         RowBox[{"k1", ",", "t1"}], "]"}], 
        RowBox[{"Kf", "[", 
         RowBox[{"k2", ",", "t1"}], "]"}], 
        RowBox[{"Kf", "[", 
         RowBox[{"k3", ",", "t1"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"t1", ",", 
         RowBox[{"-", "Infinity"}], ",", "0"}], "}"}], ",", 
       RowBox[{"GenerateConditions", "\[Rule]", "False"}]}], "]"}]}]}], 
   "\[IndentingNewLine]", 
   RowBox[{"%", "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"k1", "+", "k2", "+", "k3"}], "\[Rule]", "kT"}], "}"}]}], 
   "\[IndentingNewLine]", 
   RowBox[{"D", "[", 
    RowBox[{"%", ",", "kT", ",", "kT"}], "]"}], "\[IndentingNewLine]", 
   RowBox[{"FullSimplify", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"psi3", "[", 
        RowBox[{"k1", ",", "k2", ",", "k3"}], "]"}], "/", 
       RowBox[{"(", 
        RowBox[{"H", " ", 
         RowBox[{"k1", "^", "2"}], 
         RowBox[{"k2", "^", "2"}], 
         RowBox[{"k3", "^", "2"}]}], ")"}]}], "-", "%"}], "/.", 
     RowBox[{"{", 
      RowBox[{"kT", "\[Rule]", 
       RowBox[{"k1", "+", "k2", "+", "k3"}]}], "}"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.8215211970042458`*^9, 3.8215212854911957`*^9}, {
  3.8215225966944914`*^9, 3.8215226195186625`*^9}, {3.821525709253435*^9, 
  3.8215258190077024`*^9}, {3.821526090285691*^9, 3.8215260965044975`*^9}, {
  3.8215268521359997`*^9, 
  3.821526858012577*^9}},ExpressionUUID->"d6f21603-048c-4b0a-8e6d-\
d013e518f68e"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"-", 
  FractionBox["6", 
   RowBox[{"k1", "+", "k2", "+", "k3"}]]}]], "Input",
 CellChangeTimes->{
  3.8215270767349663`*^9},ExpressionUUID->"41beb668-b7e9-48eb-8f0b-\
9324f7781dd3"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox["6", 
   RowBox[{"k1", "+", "k2", "+", "k3"}]]}]], "Output",
 CellChangeTimes->{{3.821521228526169*^9, 3.8215212873761063`*^9}, {
   3.82152260338371*^9, 3.821522620076526*^9}, 3.8215258194858847`*^9, 
   3.821525996928999*^9, {3.8215260933724003`*^9, 3.82152609699479*^9}, {
   3.821526853999586*^9, 3.821526858704446*^9}, 3.8215270288290057`*^9, 
   3.8215270770945067`*^9},ExpressionUUID->"f4951379-b42f-4119-8c84-\
fa57156c0d7e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"Chekcing", " ", "the", " ", "Psi4", " ", "relationship"}], "*)"}],
   "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"fIntegrand", "=", 
    RowBox[{
     RowBox[{"FullSimplify", "[", 
      RowBox[{
       RowBox[{"Kf", "[", 
        RowBox[{"k1", ",", " ", "\[Eta]2"}], "]"}], 
       RowBox[{"Kf", "[", 
        RowBox[{"k2", ",", " ", "\[Eta]2"}], "]"}], 
       RowBox[{"Kf", "[", 
        RowBox[{"k3", ",", " ", "\[Eta]1"}], "]"}], 
       RowBox[{"Kf", "[", 
        RowBox[{"k4", ",", " ", "\[Eta]1"}], "]"}]}], "]"}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"k3", "+", "k4"}], "\[Rule]", "k34"}], ",", 
       RowBox[{
        RowBox[{"k1", "+", "k2"}], "\[Rule]", "k12"}]}], "}"}]}]}], 
   RowBox[{"(*", 
    RowBox[{
    "defining", " ", "the", " ", "integrand", " ", "without", " ", "the", " ",
      "greens", " ", "function"}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{"fListIntegrand", "=", 
    RowBox[{"Simplify", "[", 
     RowBox[{"List", "@@", 
      RowBox[{"Expand", "[", 
       RowBox[{"fIntegrand", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"kI", "^", "2"}], 
           RowBox[{"Gf", "[", 
            RowBox[{"\[Eta]1", ",", " ", "\[Eta]2", ",", " ", "kI"}], "]"}]}],
           "-", 
          RowBox[{"DiracDelta", "[", 
           RowBox[{"\[Eta]2", "-", "\[Eta]1"}], "]"}]}], ")"}]}], "]"}]}], 
     "]"}]}], " ", 
   RowBox[{"(*", 
    RowBox[{
    "Converting", " ", "the", " ", "integrand", " ", "to", " ", "a", " ", 
     "List", " ", "for", " ", "computational", " ", "speed"}], "*)"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     SubscriptBox["listf\[CapitalPsi]", "4"], "=", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"-", "36"}], "I", " ", 
        RowBox[{"Integrate", "[", 
         RowBox[{"#", " ", ",", " ", 
          RowBox[{"{", 
           RowBox[{"\[Eta]1", ",", 
            RowBox[{"-", " ", "\[Infinity]"}], ",", "0"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"\[Eta]2", ",", 
            RowBox[{"-", " ", "\[Infinity]"}], ",", "0"}], "}"}], ",", " ", 
          RowBox[{"GenerateConditions", "\[Rule]", "False"}]}], "]"}]}], 
       "&"}], "/@", "fListIntegrand"}]}], ";", " ", 
    RowBox[{"(*", 
     RowBox[{"Performing", " ", "the", " ", "integral"}], "*)"}], 
    "\[IndentingNewLine]", "\[IndentingNewLine]", 
    RowBox[{
     SubscriptBox["f\[CapitalPsi]", "4"], "=", 
     RowBox[{"Simplify", "[", 
      RowBox[{"Total", "@", 
       SubscriptBox["listf\[CapitalPsi]", "4"]}], "]"}]}]}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"psi4", "[", 
       RowBox[{
       "k12", ",", "k34", ",", "kI", ",", "k1", ",", "k2", ",", "k3", ",", 
        "k4"}], "]"}], "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"H", "^", "4"}], " ", 
        RowBox[{"k1", "^", "2"}], 
        RowBox[{"k2", "^", "2"}], 
        RowBox[{"k3", "^", "2"}], 
        RowBox[{"k4", "^", "2"}]}], ")"}]}], "-", 
     RowBox[{"D", "[", 
      RowBox[{
       SubscriptBox["f\[CapitalPsi]", "4"], ",", "k12", ",", "k12", ",", 
       "k34", ",", "k34"}], "]"}]}], "]"}], 
   "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.821458895273247*^9, 3.821458924923557*^9}, {
  3.82145896149996*^9, 3.821458969884946*^9}, {3.8214590645596333`*^9, 
  3.8214590816634097`*^9}, {3.821459481550707*^9, 3.821459488137339*^9}, {
  3.8214595201610284`*^9, 3.821459547481349*^9}, {3.8214597224815507`*^9, 
  3.821459752763278*^9}, {3.821459837553416*^9, 3.8214598572415295`*^9}, {
  3.82145988766429*^9, 3.8214598913901644`*^9}, {3.821459971665359*^9, 
  3.8214599726809125`*^9}, {3.821460021504944*^9, 3.821460021612356*^9}, {
  3.8214601602564526`*^9, 3.8214601701885405`*^9}, {3.8215260508294053`*^9, 
  3.8215260667524796`*^9}, {3.8215262870783243`*^9, 
  3.821526287398557*^9}},ExpressionUUID->"366bd58a-d78c-4f1f-bf31-\
469284df485a"],

Cell[BoxData[
 SuperscriptBox["\[ExponentialE]", 
  RowBox[{"\[ImaginaryI]", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"k34", " ", "\[Eta]1"}], "+", 
     RowBox[{"k12", " ", "\[Eta]2"}]}], ")"}]}]]], "Output",
 CellChangeTimes->{{3.821458933654294*^9, 3.821458970717659*^9}, {
   3.8214590652120404`*^9, 3.821459082597603*^9}, 3.821459488899647*^9, 
   3.821459548446582*^9, {3.821459744923864*^9, 3.8214597538670893`*^9}, 
   3.8214598577834826`*^9, 3.821459892041767*^9, 3.8214599740491376`*^9, 
   3.821460022701194*^9, 3.821460170942505*^9, 3.821526010074498*^9, 
   3.8215260710081377`*^9, 3.821526932736476*^9, 3.821527030393982*^9, 
   3.8215270796044145`*^9},ExpressionUUID->"b526cbbc-42d2-4574-b8ea-\
3798e5d57bd4"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"-", 
     FractionBox["1", "2"]}], " ", "\[ImaginaryI]", " ", 
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{"\[ImaginaryI]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"k34", " ", "\[Eta]1"}], "+", 
        RowBox[{"k12", " ", "\[Eta]2"}], "+", 
        RowBox[{"kI", " ", 
         RowBox[{"(", 
          RowBox[{"\[Eta]1", "+", "\[Eta]2"}], ")"}]}]}], ")"}]}]], " ", 
    "kI"}], ",", 
   RowBox[{
    RowBox[{"-", 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{"\[ImaginaryI]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"k34", " ", "\[Eta]1"}], "+", 
         RowBox[{"k12", " ", "\[Eta]2"}]}], ")"}]}]]}], " ", 
    RowBox[{"DiracDelta", "[", 
     RowBox[{
      RowBox[{"-", "\[Eta]1"}], "+", "\[Eta]2"}], "]"}]}], ",", 
   RowBox[{
    FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", 
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{"\[ImaginaryI]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"k34", " ", "\[Eta]1"}], "+", 
        RowBox[{"k12", " ", "\[Eta]2"}], "+", 
        RowBox[{"kI", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "\[Eta]1"}], "+", "\[Eta]2"}], ")"}]}]}], ")"}]}]], 
    " ", "kI", " ", 
    RowBox[{"HeavisideTheta", "[", 
     RowBox[{"\[Eta]1", "-", "\[Eta]2"}], "]"}]}], ",", 
   RowBox[{
    FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", 
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{"\[ImaginaryI]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"k34", " ", "\[Eta]1"}], "+", 
        RowBox[{"kI", " ", 
         RowBox[{"(", 
          RowBox[{"\[Eta]1", "-", "\[Eta]2"}], ")"}]}], "+", 
        RowBox[{"k12", " ", "\[Eta]2"}]}], ")"}]}]], " ", "kI", " ", 
    RowBox[{"HeavisideTheta", "[", 
     RowBox[{
      RowBox[{"-", "\[Eta]1"}], "+", "\[Eta]2"}], "]"}]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.821458933654294*^9, 3.821458970717659*^9}, {
   3.8214590652120404`*^9, 3.821459082597603*^9}, 3.821459488899647*^9, 
   3.821459548446582*^9, {3.821459744923864*^9, 3.8214597538670893`*^9}, 
   3.8214598577834826`*^9, 3.821459892041767*^9, 3.8214599740491376`*^9, 
   3.821460022701194*^9, 3.821460170942505*^9, 3.821526010074498*^9, 
   3.8215260710081377`*^9, 3.821526932736476*^9, 3.821527030393982*^9, 
   3.8215270796971664`*^9},ExpressionUUID->"cd4f1eff-983b-4f19-b08a-\
09a2d39579f1"],

Cell[BoxData[
 FractionBox[
  RowBox[{"36", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"k34", " ", "kI"}], "+", 
     RowBox[{"k12", " ", 
      RowBox[{"(", 
       RowBox[{"k34", "+", "kI"}], ")"}]}]}], ")"}]}], 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"k12", "+", "k34"}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"k12", "+", "kI"}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"k34", "+", "kI"}], ")"}]}]]], "Output",
 CellChangeTimes->{{3.821458933654294*^9, 3.821458970717659*^9}, {
   3.8214590652120404`*^9, 3.821459082597603*^9}, 3.821459488899647*^9, 
   3.821459548446582*^9, {3.821459744923864*^9, 3.8214597538670893`*^9}, 
   3.8214598577834826`*^9, 3.821459892041767*^9, 3.8214599740491376`*^9, 
   3.821460022701194*^9, 3.821460170942505*^9, 3.821526010074498*^9, 
   3.8215260710081377`*^9, 3.821526932736476*^9, 3.821527030393982*^9, 
   3.821527080945269*^9},ExpressionUUID->"07f26a43-0810-405e-9160-\
03a4ef74c449"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.821458933654294*^9, 3.821458970717659*^9}, {
   3.8214590652120404`*^9, 3.821459082597603*^9}, 3.821459488899647*^9, 
   3.821459548446582*^9, {3.821459744923864*^9, 3.8214597538670893`*^9}, 
   3.8214598577834826`*^9, 3.821459892041767*^9, 3.8214599740491376`*^9, 
   3.821460022701194*^9, 3.821460170942505*^9, 3.821526010074498*^9, 
   3.8215260710081377`*^9, 3.821526932736476*^9, 3.821527030393982*^9, 
   3.8215270809752445`*^9},ExpressionUUID->"b8a85904-edc9-420b-bc4b-\
722307b5c999"]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.8215218138747883`*^9, 
  3.8215218149094157`*^9}},ExpressionUUID->"ffc046e3-f1e5-44b4-9ec2-\
5ba4e1c08d1b"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "RHS", " ", "of", " ", "COT", " ", "with", " ", "derivative", " ", 
    "terms"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"Psi3", " ", "terms"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    SubscriptBox["f\[CapitalPsi]", 
     RowBox[{"3", " "}]], "=", 
    RowBox[{
     SubscriptBox["f\[CapitalPsi]", "3"], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"k3", "\[Rule]", "s1"}], ",", 
       RowBox[{
        RowBox[{"k1", "+", "k2"}], "\[Rule]", "k12"}]}], "}"}]}]}], 
   "\[IndentingNewLine]", 
   RowBox[{
    SubscriptBox["conjf\[CapitalPsi]", "3"], "=", 
    RowBox[{
     SubscriptBox["f\[CapitalPsi]", "3"], "/.", 
     RowBox[{"{", 
      RowBox[{"k12", "\[Rule]", 
       RowBox[{"-", "k12"}]}], "}"}]}]}], "\[IndentingNewLine]", 
   RowBox[{"FullSimplify", "[", 
    RowBox[{
     SubscriptBox["f\[CapitalPsi]", "3"], "+", 
     SubscriptBox["conjf\[CapitalPsi]", "3"]}], "]"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"Psi4", " ", "terms"}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    SubscriptBox["f\[CapitalPsi]", "4"], "=", 
    RowBox[{
     SubscriptBox["f\[CapitalPsi]", "4"], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"k12", "\[Rule]", 
        RowBox[{"k3", "+", "s1"}]}], ",", 
       RowBox[{"k34", "\[Rule]", "k45"}], ",", 
       RowBox[{"kI", "\[Rule]", "s2"}]}], "}"}]}]}], "\[IndentingNewLine]", 
   RowBox[{
    SubscriptBox["conjf\[CapitalPsi]", "4"], "=", 
    RowBox[{
     SubscriptBox["f\[CapitalPsi]", "4"], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"k3", "\[Rule]", 
        RowBox[{"-", "k3"}]}], ",", 
       RowBox[{"k45", "\[Rule]", 
        RowBox[{"-", "k45"}]}], ",", 
       RowBox[{"s2", "\[Rule]", 
        RowBox[{"-", "s2"}]}]}], "}"}]}]}], "\[IndentingNewLine]", 
   RowBox[{"FullSimplify", "[", 
    RowBox[{
     SubscriptBox["f\[CapitalPsi]", "4"], "+", 
     SubscriptBox["conjf\[CapitalPsi]", "4"]}], "]"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"LHS", " ", "of", " ", "COT"}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[CapitalPsi]5ftotconj", "=", 
     RowBox[{"\[CapitalPsi]5ftot", "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"k12", "\[Rule]", 
         RowBox[{"-", "k12"}]}], ",", 
        RowBox[{"k3", "\[Rule]", 
         RowBox[{"-", "k3"}]}], ",", 
        RowBox[{"k45", "\[Rule]", 
         RowBox[{"-", "k45"}]}], ",", 
        RowBox[{"s2", "\[Rule]", 
         RowBox[{"-", "s2"}]}]}], "}"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"LHS", "=", 
    RowBox[{"FullSimplify", "[", 
     RowBox[{"\[CapitalPsi]5ftot", "+", "\[CapitalPsi]5ftotconj"}], "]"}]}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"COT", " ", "Check"}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{"FullSimplify", "[", 
    RowBox[{"LHS", "-", 
     RowBox[{
      RowBox[{"s1", "/", 
       RowBox[{"(", "2", ")"}]}], 
      RowBox[{"(", 
       RowBox[{
        SubscriptBox["f\[CapitalPsi]", "3"], "+", 
        SubscriptBox["conjf\[CapitalPsi]", "3"]}], ")"}], 
      RowBox[{"(", 
       RowBox[{
        SubscriptBox["f\[CapitalPsi]", "4"], "+", 
        SubscriptBox["conjf\[CapitalPsi]", "4"]}], ")"}]}]}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"The", " ", "factor", " ", "of", " ", 
      RowBox[{"s1", "/", "2"}], " ", "comes", " ", "from", " ", "the", " ", 
      "prefactor", " ", "being", " ", 
      RowBox[{"s1", "^", "4"}], " ", "*", " ", "P", 
      RowBox[{"(", "s1", ")"}]}], " ", "=", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"H", "^", "2"}], "/", 
       RowBox[{"(", 
        RowBox[{"2", " ", 
         RowBox[{"s1", "^", "3"}]}], ")"}]}], 
      RowBox[{"s1", "^", "4"}], " ", "and", " ", "the", " ", "factors", " ", 
      "of", " ", "H", " ", "are", " ", "accounted", " ", "for", " ", 
      "elsewhere"}]}], "*)"}]}]}]], "Input",
 CellChangeTimes->{{3.821526106925629*^9, 3.821526236430251*^9}, {
  3.8215262823582897`*^9, 3.8215264325838394`*^9}, {3.8215269884924164`*^9, 
  3.8215269942610903`*^9}},ExpressionUUID->"9e287e19-c14f-4216-9c18-\
6170d5c85928"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox["6", 
   RowBox[{"k12", "+", "s1"}]]}]], "Output",
 CellChangeTimes->{{3.8215261935382247`*^9, 3.8215262367773857`*^9}, {
   3.8215264183452234`*^9, 3.821526433008707*^9}, 3.821526994932914*^9, 
   3.8215270339289074`*^9, {3.8215270829167957`*^9, 3.821527088534316*^9}, 
   3.821527145287241*^9},ExpressionUUID->"298c4d2d-b0f8-455d-9a04-\
9d6a5ccf67cd"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox["6", 
   RowBox[{
    RowBox[{"-", "k12"}], "+", "s1"}]]}]], "Output",
 CellChangeTimes->{{3.8215261935382247`*^9, 3.8215262367773857`*^9}, {
   3.8215264183452234`*^9, 3.821526433008707*^9}, 3.821526994932914*^9, 
   3.8215270339289074`*^9, {3.8215270829167957`*^9, 3.821527088534316*^9}, 
   3.8215271452942505`*^9},ExpressionUUID->"03f5f7a3-69f6-4186-8f0b-\
30e1ddbff63a"],

Cell[BoxData[
 FractionBox[
  RowBox[{"12", " ", "s1"}], 
  RowBox[{
   SuperscriptBox["k12", "2"], "-", 
   SuperscriptBox["s1", "2"]}]]], "Output",
 CellChangeTimes->{{3.8215261935382247`*^9, 3.8215262367773857`*^9}, {
   3.8215264183452234`*^9, 3.821526433008707*^9}, 3.821526994932914*^9, 
   3.8215270339289074`*^9, {3.8215270829167957`*^9, 3.821527088534316*^9}, 
   3.821527145303198*^9},ExpressionUUID->"4af50143-0d07-49a4-bb14-\
293eb62fbbaa"],

Cell[BoxData[
 FractionBox[
  RowBox[{"36", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"k45", " ", "s2"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"k3", "+", "s1"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"k45", "+", "s2"}], ")"}]}]}], ")"}]}], 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"k3", "+", "k45", "+", "s1"}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"k45", "+", "s2"}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"k3", "+", "s1", "+", "s2"}], ")"}]}]]], "Output",
 CellChangeTimes->{{3.8215261935382247`*^9, 3.8215262367773857`*^9}, {
   3.8215264183452234`*^9, 3.821526433008707*^9}, 3.821526994932914*^9, 
   3.8215270339289074`*^9, {3.8215270829167957`*^9, 3.821527088534316*^9}, 
   3.821527145311205*^9},ExpressionUUID->"61523dbe-457d-492c-a5c5-\
0065edc4346f"],

Cell[BoxData[
 FractionBox[
  RowBox[{"36", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "k3"}], "+", "s1"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "k45"}], "-", "s2"}], ")"}]}], "+", 
     RowBox[{"k45", " ", "s2"}]}], ")"}]}], 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "k3"}], "-", "k45", "+", "s1"}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "k45"}], "-", "s2"}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "k3"}], "+", "s1", "-", "s2"}], ")"}]}]]], "Output",
 CellChangeTimes->{{3.8215261935382247`*^9, 3.8215262367773857`*^9}, {
   3.8215264183452234`*^9, 3.821526433008707*^9}, 3.821526994932914*^9, 
   3.8215270339289074`*^9, {3.8215270829167957`*^9, 3.821527088534316*^9}, 
   3.8215271453201523`*^9},ExpressionUUID->"1bbe43db-ff9c-428e-aadd-\
9c4c5d99d4c1"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{"72", " ", "s1", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", "k3", " ", "k45", " ", "s2"}], "+", 
      RowBox[{
       SuperscriptBox["k3", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"k45", "+", "s2"}], ")"}]}], "-", 
      RowBox[{
       SuperscriptBox["s1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"k45", "+", "s2"}], ")"}]}]}], ")"}]}], 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"k3", "+", "k45", "-", "s1"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"k3", "+", "k45", "+", "s1"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"k45", "+", "s2"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"k3", "-", "s1", "+", "s2"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"k3", "+", "s1", "+", "s2"}], ")"}]}]]}]], "Output",
 CellChangeTimes->{{3.8215261935382247`*^9, 3.8215262367773857`*^9}, {
   3.8215264183452234`*^9, 3.821526433008707*^9}, 3.821526994932914*^9, 
   3.8215270339289074`*^9, {3.8215270829167957`*^9, 3.821527088534316*^9}, 
   3.8215271453301888`*^9},ExpressionUUID->"f77a2509-2866-425a-96be-\
192562b1f101"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{"432", " ", 
    SuperscriptBox["s1", "3"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", "k3", " ", "k45", " ", "s2"}], "+", 
      RowBox[{
       SuperscriptBox["k3", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"k45", "+", "s2"}], ")"}]}], "-", 
      RowBox[{
       SuperscriptBox["s1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"k45", "+", "s2"}], ")"}]}]}], ")"}]}], 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"k12", "-", "s1"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"k12", "+", "s1"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "k3"}], "-", "k45", "+", "s1"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"k3", "+", "k45", "+", "s1"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "k3"}], "+", "s1", "-", "s2"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"k45", "+", "s2"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"k3", "+", "s1", "+", "s2"}], ")"}]}]]}]], "Output",
 CellChangeTimes->{{3.8215261935382247`*^9, 3.8215262367773857`*^9}, {
   3.8215264183452234`*^9, 3.821526433008707*^9}, 3.821526994932914*^9, 
   3.8215270339289074`*^9, {3.8215270829167957`*^9, 3.821527088534316*^9}, 
   3.8215271453412395`*^9},ExpressionUUID->"f036c195-106e-4c6b-a6d2-\
cf0249a564e3"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.8215261935382247`*^9, 3.8215262367773857`*^9}, {
   3.8215264183452234`*^9, 3.821526433008707*^9}, 3.821526994932914*^9, 
   3.8215270339289074`*^9, {3.8215270829167957`*^9, 3.821527088534316*^9}, 
   3.8215271453491974`*^9},ExpressionUUID->"4058bec3-8481-4557-9d1e-\
8e08fbd65177"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "Full", " ", "Check", " ", "of", " ", "COT", " ", "with", " ", 
    "derivatives"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"PossibleZeroQ", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"H", "^", "7"}], " ", 
     RowBox[{"k1", "^", "2"}], 
     RowBox[{"k2", "^", "2"}], 
     RowBox[{"k3", "^", "2"}], 
     RowBox[{"k4", "^", "2"}], 
     RowBox[{"k5", "^", "2"}], 
     RowBox[{"(", " ", 
      RowBox[{
       RowBox[{"D", "[", 
        RowBox[{
        "\[CapitalPsi]5ftot", ",", "k12", ",", "k12", ",", "k3", ",", "k3", 
         ",", "k45", ",", "k45"}], "]"}], "+", 
       RowBox[{"D", "[", 
        RowBox[{
        "\[CapitalPsi]5ftotconj", ",", "k12", ",", "k12", ",", "k3", ",", 
         "k3", ",", "k45", ",", "k45"}], "]"}]}], ")"}]}], "-", 
    RowBox[{
     RowBox[{
      RowBox[{"H", "^", "2"}], "/", 
      RowBox[{"(", 
       RowBox[{"2", 
        RowBox[{"s1", "^", "3"}]}], ")"}]}], "H", " ", 
     RowBox[{"k1", "^", "2"}], 
     RowBox[{"k2", "^", "2"}], 
     RowBox[{"s1", "^", "2"}], 
     RowBox[{"H", "^", "4"}], 
     RowBox[{"s1", "^", "2"}], 
     RowBox[{"k3", "^", "2"}], 
     RowBox[{"k4", "^", "2"}], 
     RowBox[{"k5", "^", "2"}], 
     RowBox[{"(", 
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{
         SubscriptBox["f\[CapitalPsi]", 
          RowBox[{"3", " "}]], "+", 
         SubscriptBox["conjf\[CapitalPsi]", 
          RowBox[{"3", " "}]]}], ",", "k12", ",", "k12"}], "]"}], ")"}], 
     RowBox[{"D", "[", 
      RowBox[{
       RowBox[{
        SubscriptBox["f\[CapitalPsi]", 
         RowBox[{"4", " "}]], "+", 
        SubscriptBox["conjf\[CapitalPsi]", 
         RowBox[{"4", " "}]]}], ",", "k3", ",", "k3", ",", "k45", ",", 
       "k45"}], "]"}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.82152647944518*^9, 3.8215265465213766`*^9}, {
   3.8215266539055543`*^9, 3.8215268118378534`*^9}, 3.8215269915985646`*^9, {
   3.8215271579189944`*^9, 
   3.8215273966362333`*^9}},ExpressionUUID->"bb589cba-9ee4-4857-a57e-\
51d51a53e12e"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{{3.821526543265482*^9, 3.8215265544630136`*^9}, {
   3.8215266566927667`*^9, 3.8215267095800056`*^9}, 3.8215267409756727`*^9, 
   3.8215269822710476`*^9, {3.8215273557313128`*^9, 
   3.821527397399302*^9}},ExpressionUUID->"6696e654-92e5-470d-8cca-\
137cd8929f1c"]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.821526743747818*^9, 
  3.821526743839476*^9}},ExpressionUUID->"0951a839-d256-4687-b0bd-\
4a9e0a85dfb2"]
}, Open  ]]
}, Open  ]]
},
WindowSize->{926, 1021},
WindowMargins->{{-7, Automatic}, {Automatic, 0}},
FrontEndVersion->"11.1 for Microsoft Windows (64-bit) (April 18, 2017)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 174, 3, 101, "Title", "ExpressionUUID" -> \
"055d106b-b518-49ec-8b4d-06ce33ee91c7"],
Cell[CellGroupData[{
Cell[779, 29, 6189, 161, 389, "Input", "ExpressionUUID" -> \
"a55bc668-3354-495b-87e9-22acce4f17d4"],
Cell[6971, 192, 443, 7, 63, "Output", "ExpressionUUID" -> \
"8da4c014-0f8e-4992-9db5-81842f8bcc8c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[7451, 204, 727, 16, 69, "Input", "ExpressionUUID" -> \
"556fb705-a3d2-42f4-99b8-5bb3d59f5e8f"],
Cell[8181, 222, 3165, 85, 168, "Output", "ExpressionUUID" -> \
"9dfa1c4b-ae89-4448-9909-0ac5c71da8b1"]
}, Open  ]],
Cell[CellGroupData[{
Cell[11383, 312, 1050, 30, 70, "Section", "ExpressionUUID" -> \
"48459a9e-02a4-4c37-b09e-26e49761919b"],
Cell[12436, 344, 308, 7, 30, "Text", "ExpressionUUID" -> \
"1d557b47-fe35-4d3e-a0a3-311040ef50ac"],
Cell[CellGroupData[{
Cell[12769, 355, 1814, 47, 109, "Input", "ExpressionUUID" -> \
"5a6f614f-0546-4790-98d2-724d6cf867bf"],
Cell[14586, 404, 715, 17, 61, "Output", "ExpressionUUID" -> \
"8ae051b3-5925-42cb-b837-cc8089371f05"]
}, Open  ]],
Cell[CellGroupData[{
Cell[15338, 426, 7414, 192, 414, "Input", "ExpressionUUID" -> \
"e643f57e-de77-4a48-a1c5-de48f30744f3"],
Cell[22755, 620, 4160, 106, 103, "Output", "ExpressionUUID" -> \
"4723d6de-438b-4646-b3d1-06af8fb9ffc3"],
Cell[26918, 728, 4033, 128, 223, "Output", "ExpressionUUID" -> \
"98a2f26d-76f4-4f36-a37a-d3f7ae74ed99"],
Cell[30954, 858, 3154, 79, 80, "Output", "ExpressionUUID" -> \
"da7cdfe1-81bd-45a5-9109-ad9c9b2b5351"]
}, Open  ]],
Cell[34123, 940, 8993, 235, 374, "Input", "ExpressionUUID" -> \
"72503b4c-0b1f-4d0b-aed8-61c58a7f5d50"],
Cell[CellGroupData[{
Cell[43141, 1179, 3966, 116, 167, "Input", "ExpressionUUID" -> \
"de5842aa-5e7a-4305-822f-64a4df989f0c"],
Cell[47110, 1297, 1491, 42, 61, "Output", "ExpressionUUID" -> \
"7bdac5f3-d44d-4c72-becb-182b9f573f7a"],
Cell[48604, 1341, 1491, 42, 61, "Output", "ExpressionUUID" -> \
"a1e56da9-1e1a-4439-968e-c847876e548b"],
Cell[50098, 1385, 1510, 43, 61, "Output", "ExpressionUUID" -> \
"d6d82615-060a-4214-8852-a82ba466135e"],
Cell[51611, 1430, 1509, 43, 61, "Output", "ExpressionUUID" -> \
"d7571c61-b51b-4ef3-b8ad-5399256b8dc0"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[53169, 1479, 706, 21, 70, "Section", "ExpressionUUID" -> \
"eecfd623-3526-4345-b4ff-574726ad913a"],
Cell[CellGroupData[{
Cell[53900, 1504, 2633, 65, 145, "Input", "ExpressionUUID" -> \
"5826e2c8-84cc-49ff-b1b7-96a14e3c4aaa"],
Cell[56536, 1571, 765, 20, 32, "Output", "ExpressionUUID" -> \
"4d7e770f-be9f-4712-8e53-af294147cacf"],
Cell[57304, 1593, 3311, 89, 103, "Output", "ExpressionUUID" -> \
"3bbb34a5-da37-48a2-baa2-f59ad4a74265"]
}, Open  ]],
Cell[60630, 1685, 1489, 37, 92, "Input", "ExpressionUUID" -> \
"f75a31b0-24b2-401d-953d-65239e0e4b0d"],
Cell[CellGroupData[{
Cell[62144, 1726, 1582, 32, 50, "Input", "ExpressionUUID" -> \
"e7ea14fd-80f5-4a4f-9382-5678798a7b3d"],
Cell[63729, 1760, 18082, 446, 320, "Output", "ExpressionUUID" -> \
"b9a2bbe7-ce38-401b-a00b-417571e5b44d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[81848, 2211, 674, 14, 50, "Input", "ExpressionUUID" -> \
"cd1b1ca3-3399-4ce0-9288-fc55fe3f0566"],
Cell[82525, 2227, 17767, 446, 326, "Output", "ExpressionUUID" -> \
"40104d74-bfb8-4dd2-967f-71d879b34713"],
Cell[100295, 2675, 16445, 423, 294, "Output", "ExpressionUUID" -> \
"c5d684cd-cbd3-455e-91e9-6ee9d6bcb4ac"]
}, Open  ]],
Cell[CellGroupData[{
Cell[116777, 3103, 1785, 45, 69, "Input", "ExpressionUUID" -> \
"953b1d67-65a4-4d6d-8ed7-dfca089bc156"],
Cell[118565, 3150, 16933, 459, 256, "Output", "ExpressionUUID" -> \
"d35855cf-c545-428b-b6fd-7412f4a85014"],
Cell[135501, 3611, 15883, 410, 270, "Output", "ExpressionUUID" -> \
"abbef56a-8b52-4d18-aff0-eade6b650d51"]
}, Open  ]],
Cell[CellGroupData[{
Cell[151421, 4026, 574, 13, 30, "Input", "ExpressionUUID" -> \
"df7a49d7-1c4b-4bd1-a068-82ab64e06909"],
Cell[151998, 4041, 20602, 565, 560, "Output", "ExpressionUUID" -> \
"60bbdd38-1561-481e-a076-11f7d5444834"]
}, Open  ]],
Cell[CellGroupData[{
Cell[172637, 4611, 2216, 58, 133, "Input", "ExpressionUUID" -> \
"a525ac35-1989-42d9-9920-652fc6572e3c"],
Cell[174856, 4671, 8297, 223, 321, "Output", "ExpressionUUID" -> \
"e433f6fe-b37d-45b3-b278-15298cc059a5"]
}, Open  ]],
Cell[CellGroupData[{
Cell[183190, 4899, 632, 13, 30, "Input", "ExpressionUUID" -> \
"27a52e62-0fdf-4d52-9c0f-b2dd3e62e94a"],
Cell[183825, 4914, 384, 7, 30, "Output", "ExpressionUUID" -> \
"a3e83d00-e305-4042-aa23-393dee401d97"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[184258, 4927, 672, 20, 70, "Section", "ExpressionUUID" -> \
"42b7d2d7-42c2-45cc-9011-c2e68d38b417"],
Cell[CellGroupData[{
Cell[184955, 4951, 3596, 86, 183, "Input", "ExpressionUUID" -> \
"ff0e18ed-1706-476e-9018-6ea0d0ce9634"],
Cell[188554, 5039, 989, 27, 32, "Output", "ExpressionUUID" -> \
"37d0f910-320c-46be-8b9b-c3e7da5b9a52"],
Cell[189546, 5068, 3448, 94, 103, "Output", "ExpressionUUID" -> \
"7ab06062-ddd7-4142-a26c-1926b259cff2"]
}, Open  ]],
Cell[193009, 5165, 878, 23, 54, "Input", "ExpressionUUID" -> \
"2c1a4bb5-d688-400e-be6a-db8fa8fe833e"],
Cell[193890, 5190, 1606, 33, 50, "Input", "ExpressionUUID" -> \
"819e0c43-9918-4fb6-8a36-f82527d9715d"],
Cell[CellGroupData[{
Cell[195521, 5227, 772, 16, 50, "Input", "ExpressionUUID" -> \
"8887da68-df32-4f7b-bc32-50ec61a4b235"],
Cell[196296, 5245, 16215, 422, 244, "Output", "ExpressionUUID" -> \
"7b163056-7665-4579-a620-1e0801d20d57"]
}, Open  ]],
Cell[CellGroupData[{
Cell[212548, 5672, 1524, 36, 69, "Input", "ExpressionUUID" -> \
"88fbca61-c35e-4c63-92e0-576dba944ac5"],
Cell[214075, 5710, 11961, 311, 214, "Output", "ExpressionUUID" -> \
"3eca9328-d940-401b-8606-9b61f9c2a81d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[226073, 6026, 570, 13, 30, "Input", "ExpressionUUID" -> \
"ebb19467-d698-47e6-af49-cfe6555ad7c4"],
Cell[226646, 6041, 28837, 778, 744, "Output", "ExpressionUUID" -> \
"4a3f33d6-5007-46f6-ab6f-a4a494b6dd77"]
}, Open  ]],
Cell[CellGroupData[{
Cell[255520, 6824, 2248, 57, 131, "Input", "ExpressionUUID" -> \
"a5ad20d3-6a10-4599-98ae-ce4a921a149d"],
Cell[257771, 6883, 5406, 152, 175, "Output", "ExpressionUUID" -> \
"6bc21de2-2b57-4bfc-b9f5-4f70ac373a31"]
}, Open  ]],
Cell[CellGroupData[{
Cell[263214, 7040, 578, 12, 30, "Input", "ExpressionUUID" -> \
"05c6fd34-ecbf-4531-b01a-88e73a350f30"],
Cell[263795, 7054, 406, 7, 30, "Output", "ExpressionUUID" -> \
"57fd0e78-3ec2-43d4-8e56-79463c67c9f2"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[264250, 7067, 188, 3, 70, "Section", "ExpressionUUID" -> \
"243b7aa4-8ae9-43fa-833d-ad42e5ea0327"],
Cell[CellGroupData[{
Cell[264463, 7074, 3686, 98, 221, "Input", "ExpressionUUID" -> \
"7e13d0f7-9495-4d8c-99be-56c38a7d9b1e"],
Cell[268152, 7174, 245, 4, 30, "Output", "ExpressionUUID" -> \
"4fe10800-4eeb-4cd9-b19b-36b93af85a56"]
}, Open  ]],
Cell[CellGroupData[{
Cell[268434, 7183, 2956, 72, 126, "Input", "ExpressionUUID" -> \
"056d5536-4456-491b-bd6a-513a2fc3b385"],
Cell[271393, 7257, 579, 13, 32, "Output", "ExpressionUUID" -> \
"1a491150-d73f-47f4-983e-bb09d48fcb70"],
Cell[271975, 7272, 2850, 76, 146, "Output", "ExpressionUUID" -> \
"9eb7b454-e9a2-4ffa-817f-a2abb2505071"]
}, Open  ]],
Cell[274840, 7351, 610, 14, 50, "Input", "ExpressionUUID" -> \
"9f709716-1f30-4279-b4ae-c94707433039"],
Cell[275453, 7367, 1004, 25, 50, "Input", "ExpressionUUID" -> \
"ff0d6139-e9cc-4987-9d84-da63bcd0885d"],
Cell[CellGroupData[{
Cell[276482, 7396, 237, 5, 30, "Input", "ExpressionUUID" -> \
"4ee221b6-2502-4f9d-8304-d2e19ef466ca"],
Cell[276722, 7403, 4369, 137, 302, "Output", "ExpressionUUID" -> \
"9fe15e5a-c872-4a0a-a0ec-1aa83d683cba"]
}, Open  ]],
Cell[CellGroupData[{
Cell[281128, 7545, 285, 5, 30, "Input", "ExpressionUUID" -> \
"869fe6d9-635c-44d2-86c2-b445d6f402b5"],
Cell[281416, 7552, 2373, 70, 80, "Output", "ExpressionUUID" -> \
"787845f9-6a31-46be-85a5-3eb2c73ca1c9"]
}, Open  ]],
Cell[283804, 7625, 177, 3, 30, "Input", "ExpressionUUID" -> \
"44672327-9493-4433-8de1-94651e70cfd0"],
Cell[283984, 7630, 377, 9, 30, "Input", "ExpressionUUID" -> \
"03cbdec6-3b93-4868-b3d7-fa1501130d03"],
Cell[CellGroupData[{
Cell[284386, 7643, 447, 8, 30, "Input", "ExpressionUUID" -> \
"bb070985-9ea3-4ed9-9c36-38628fcbe971"],
Cell[284836, 7653, 314, 6, 30, "Output", "ExpressionUUID" -> \
"8e375535-5c00-4280-b24e-2ee0053a048f"]
}, Open  ]],
Cell[285165, 7662, 208, 4, 30, "Input", "ExpressionUUID" -> \
"b846f60a-5ead-40ad-b7c3-5af18a5313c0"],
Cell[285376, 7668, 1819, 50, 107, "Input", "ExpressionUUID" -> \
"d6f21603-048c-4b0a-8e6d-d013e518f68e"],
Cell[CellGroupData[{
Cell[287220, 7722, 206, 6, 53, "Input", "ExpressionUUID" -> \
"41beb668-b7e9-48eb-8f0b-9324f7781dd3"],
Cell[287429, 7730, 476, 9, 53, "Output", "ExpressionUUID" -> \
"f4951379-b42f-4119-8c84-fa57156c0d7e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[287942, 7744, 4067, 103, 259, "Input", "ExpressionUUID" -> \
"366bd58a-d78c-4f1f-bf31-469284df485a"],
Cell[292012, 7849, 732, 14, 32, "Output", "ExpressionUUID" -> \
"b526cbbc-42d2-4574-b8ea-3798e5d57bd4"],
Cell[292747, 7865, 2426, 63, 98, "Output", "ExpressionUUID" -> \
"cd4f1eff-983b-4f19-b08a-09a2d39579f1"],
Cell[295176, 7930, 939, 23, 57, "Output", "ExpressionUUID" -> \
"07f26a43-0810-405e-9160-03a4ef74c449"],
Cell[296118, 7955, 543, 8, 30, "Output", "ExpressionUUID" -> \
"b8a85904-edc9-420b-bc4b-722307b5c999"]
}, Open  ]],
Cell[296676, 7966, 156, 3, 30, "Input", "ExpressionUUID" -> \
"ffc046e3-f1e5-44b4-9ec2-5ba4e1c08d1b"],
Cell[CellGroupData[{
Cell[296857, 7973, 4215, 114, 341, "Input", "ExpressionUUID" -> \
"9e287e19-c14f-4216-9c18-6170d5c85928"],
Cell[301075, 8089, 396, 8, 53, "Output", "ExpressionUUID" -> \
"298c4d2d-b0f8-455d-9a04-9d6a5ccf67cd"],
Cell[301474, 8099, 418, 9, 53, "Output", "ExpressionUUID" -> \
"03f5f7a3-69f6-4186-8f0b-30e1ddbff63a"],
Cell[301895, 8110, 452, 10, 55, "Output", "ExpressionUUID" -> \
"4af50143-0d07-49a4-bb14-293eb62fbbaa"],
Cell[302350, 8122, 804, 22, 57, "Output", "ExpressionUUID" -> \
"61523dbe-457d-492c-a5c5-0065edc4346f"],
Cell[303157, 8146, 917, 27, 57, "Output", "ExpressionUUID" -> \
"1bbe43db-ff9c-428e-aadd-9c4c5d99d4c1"],
Cell[304077, 8175, 1119, 30, 59, "Output", "ExpressionUUID" -> \
"f77a2509-2866-425a-96be-192562b1f101"],
Cell[305199, 8207, 1318, 37, 59, "Output", "ExpressionUUID" -> \
"f036c195-106e-4c6b-a6d2-cf0249a564e3"],
Cell[306520, 8246, 333, 5, 30, "Output", "ExpressionUUID" -> \
"4058bec3-8481-4557-9d1e-8e08fbd65177"]
}, Open  ]],
Cell[CellGroupData[{
Cell[306890, 8256, 2059, 59, 112, "Input", "ExpressionUUID" -> \
"bb589cba-9ee4-4857-a57e-51d51a53e12e"],
Cell[308952, 8317, 314, 5, 30, "Output", "ExpressionUUID" -> \
"6696e654-92e5-470d-8cca-137cd8929f1c"]
}, Open  ]],
Cell[309281, 8325, 152, 3, 30, "Input", "ExpressionUUID" -> \
"0951a839-d256-4687-b0bd-4a9e0a85dfb2"]
}, Open  ]]
}, Open  ]]
}
]
*)


